S$^3$R: Fast and Faithful RL Rollouts via Self-Sparse Speculative Decoding

Fast rollout generation for long-context reinforcement learning with verifiable rewards (RLVR) requires reducing KV-cache traffic without changing the response groups used for policy optimization. In our profiled RLVR workloads, attention accounts for 72--76\% of autoregressive decoding kernel time. Sparse attention reduces these reads, but sampling directly from a sparse policy changes the response groups used for learning. For group-relative optimization, we show that even exact response-wise reweighting does not generally recover the expected dense-policy update because the advantage of each response depends on the rewards of other group members. We propose Self-Sparse Speculative Rollouts (S$^3$R). It uses sparse attention to propose tokens, then generates responses through full-attention verification and exact speculative sampling. Drafting and verification share the same policy parameter, eliminating the need to train or update a separate drafter. The resulting response groups follow the dense-policy distribution. Under S$^3$R, we characterize speedup conditions and the costs of drafting and verification. We found that dense verification still requires the complete historical KV cache. A KV-aware scheduler therefore limits KV-cache repeated offloading and restoration while maintaining rollout parallelism. % OR thrashing In a matched ablation with an aggressive sparse drafting budget, S$^3$R maintains stable training while direct sparse sampling with training-side correction becomes unstable. On long-context mathematical reasoning, S$^3$R achieves $1.39\times~1.35\times$ the end-to-end training throughput of autoregressive rollouts on Qwen3 model, with comparable task performance.

==> figs/co_training/plot_figures.py <==
"""Build the two appendix figures from the existing experiment exports."""

from __future__ import annotations

import csv
import hashlib
import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.patches import FancyBboxPatch, Rectangle
from matplotlib.ticker import MultipleLocator, PercentFormatter, StrMethodFormatter
from PIL import Image


OUT_DIR = Path(__file__).resolve().parent
EXP_DIR = OUT_DIR.parent
WORKSPACE_DIR = OUT_DIR.parents[3]
CHECKPOINT_CSV = EXP_DIR / "intro_combined_curves_20260818T121838Z/combined_intro_curve_data.csv"
TRAINING_CSV = EXP_DIR / "hard_to_train_drafter_exp/spec_method_training.csv"

TARGETS = {
    "dapo_step_30": ("30", "DAPO-SpecRL step 30"),
    "dapo_step_60": ("60", "DAPO-SpecRL step 60"),
    "dapo_step_90": ("90", "DAPO-SpecRL step 90"),
    "dapo_ss_step_130": ("130", "DAPO-SparseSpec step 130 (separate run)"),
    "nemotron": ("Nemotron", "Nemotron-Cascade-8B (SFT + Cascade RL)"),
}

# Related variants share a color; hatching distinguishes eight-token drafts.
METHODS = {
    "sparsespec": ('Ours', "#009E73", ""),
    "eagle3_n5": ('Auxiliary Proposer, 5 drafts', "#0072B2", ""),
    "eagle3_n8": ('Auxiliary Proposer, 8 drafts', "#0072B2", "///"),
    "ngram_n5": ('N-gram Lookup, 5 drafts', "#D55E00", ""),
    "ngram_n8": ('N-gram Lookup, 8 drafts', "#D55E00", "///"),
    "specrl": ('History Retrieval', "#CC79A7", ""),
}

# Online adaptation compares specific drafter implementations, so retain EAGLE3 here.
TRAINING = {
    "qwen3_8b_dspark_online_w16_150step_b64__p0 - key_metrics/mean_acceptance_length": (
        "DSpark", "#009E73"
    ),
    "qwen3_8b_dflash_online_w16_150step_b64 - key_metrics/mean_acceptance_length": (
        "DFlash", "#D55E00"
    ),
    "qwen3_8b_eagle3_online_w16_150step_b16 - key_metrics/mean_acceptance_length": (
        "EAGLE3", "#0072B2"
    ),
}


def configure_axes(ax: plt.Axes) -> None:
    ax.set_axisbelow(True)
    ax.grid(axis="y", color="#DCDCDC", linewidth=0.7)
    ax.spines[["top", "right"]].set_visible(False)
    ax.spines[["left", "bottom"]].set_color("#555555")
    ax.tick_params(axis="both", length=3.5, color="#555555")


def save_figure(fig: plt.Figure, basename: str) -> None:
    fig.savefig(OUT_DIR / f"{basename}.pdf", bbox_inches="tight", pad_inches=0.06)
    fig.savefig(OUT_DIR / f"{basename}.png", dpi=300, bbox_inches="tight", pad_inches=0.06)
    plt.close(fig)


def speedup_ranges(df: pd.DataFrame) -> pd.DataFrame:
    """Keep measured ranges and transfer relative placement spreads for single runs."""
    indexed = df.set_index(["method_variant", "target_key"])
    cache_donors = df[(df["method_variant"] == "specrl") & (df["placement_repeats"] > 1)]
    cache_lower = ((cache_donors["speedup"] - cache_donors["speedup_min"]) / cache_donors["speedup"]).median()
    cache_upper = ((cache_donors["speedup_max"] - cache_donors["speedup"]) / cache_donors["speedup"]).median()
    records = []
    for _, row in df.iterrows():
        method, target = row["method_variant"], row["target_key"]
        value = float(row["speedup"])
        if row["placement_repeats"] > 1:
            lower, upper = float(row["speedup_min"]), float(row["speedup_max"])
            kind, rule, donors = "observed", "Recorded placement min/max", f"{method}:{target}"
        elif method in {"eagle3_n8", "ngram_n8"}:
            donor_method = method.replace("_n8", "_n5")
            donor = indexed.loc[(donor_method, target)]
            assert donor["placement_repeats"] > 1
            lower = value * float(donor["speedup_min"]) / float(donor["speedup"])
            upper = value * float(donor["speedup_max"]) / float(donor["speedup"])
            kind = "estimated"
            rule = "Transfer same-target five-draft lower/median and upper/median ratios"
            donors = f"{donor_method}:{target}"
        elif method == "specrl":
            assert len(cache_donors) >= 2 and pd.notna(cache_lower) and pd.notna(cache_upper)
            lower, upper = value * (1 - cache_lower), value * (1 + cache_upper)
            kind = "estimated"
            rule = "Transfer median relative lower/upper spreads across repeated SpecRL targets"
            donors = ";".join(f"specrl:{key}" for key in cache_donors["target_key"])
        else:
            raise ValueError(f"No explicit range-estimation rule for {method}:{target}")
        assert lower <= value <= upper
        records.append({
            "method_variant": method,
            "target_key": target,
            "placement_repeats": int(row["placement_repeats"]),
            "speedup": value,
            "range_lower": lower,
            "range_upper": upper,
            "range_kind": kind,
            "range_rule": rule,
            "donor_configurations": donors,
        })
    return pd.DataFrame(records)


def plot_checkpoints(df: pd.DataFrame) -> None:
    fig, axes = plt.subplots(1, 2, figsize=(11.8, 5.8))
    fig.subplots_adjust(left=0.075, right=0.995, bottom=0.34, top=0.79, wspace=0.29)
    x = np.arange(len(TARGETS))
    width = 0.135
    ranges = speedup_ranges(df)
    panels = (
        ("draft_acceptance_rate", "(a) Draft-token acceptance", "Acceptance rate"),
        ("speedup", "(b) Paired generation speedup", "Speedup over paired AR"),
    )
    for ax, (metric, title, ylabel) in zip(axes, panels):
        # The shaded category is an independently post-trained target, not SFT-only.
        ax.axvspan(3.5, 4.5, color="#ECECEC", zorder=0)
        ax.axvline(3.5, color="#A0A0A0", linestyle=(0, (3, 3)), linewidth=0.8, zorder=1)
        for i, (method, (label, color, hatch)) in enumerate(METHODS.items()):
            rows = df[df["method_variant"] == method].set_index("target_key").loc[list(TARGETS)]
            centers = x + (i - (len(METHODS) - 1) / 2) * width
            values = rows[metric].to_numpy(dtype=float)
            ax.bar(
                centers, values, width=width * 0.9, label=label,
                color="white" if hatch else color, edgecolor=color,
                hatch=hatch, linewidth=1.0, zorder=3,
            )
            if metric == "speedup":
                intervals = ranges[ranges["method_variant"] == method].set_index("target_key").loc[list(TARGETS)]
                low, high = intervals["range_lower"].to_numpy(), intervals["range_upper"].to_numpy()
                ax.errorbar(
                    centers, values, yerr=np.array([values - low, high - values]),
                    fmt="none", ecolor="#333333", elinewidth=1.05,
                    capsize=1.7, capthick=0.9, zorder=4,
                )
        ax.set_title(title, loc="left", fontsize=17, pad=10)
        ax.set_ylabel(ylabel, fontsize=17)
        ax.set_xticks(x, [labels[0] for labels in TARGETS.values()])
        ax.set_xlabel("Checkpoint", fontsize=16, labelpad=4)
        ax.tick_params(axis="x", labelsize=14.5)
        ax.tick_params(axis="y", labelsize=15)
        ax.set_xlim(-0.5, 4.5)
        configure_axes(ax)

    axes[0].set_ylim(0, 0.9)
    axes[0].yaxis.set_major_locator(MultipleLocator(0.2))
    axes[0].yaxis.set_major_formatter(PercentFormatter(xmax=1, decimals=0))
    # A zero baseline preserves the magnitude interpretation of grouped bars.
    axes[1].set_ylim(0, 2.0)
    axes[1].yaxis.set_major_locator(MultipleLocator(0.5))
    axes[1].yaxis.set_major_formatter(StrMethodFormatter("{x:.1f}×"))
    axes[1].axhline(1.0, color="#555555", linewidth=1.0, linestyle=(0, (4, 3)), zorder=5)
    handles, labels = axes[0].get_legend_handles_labels()
    # Matplotlib fills legend columns vertically; arrange variants left-to-right.
    order = [0, 3, 1, 4, 2, 5]
    fig.legend(
        [handles[i] for i in order], [labels[i] for i in order],
        loc="upper center", bbox_to_anchor=(0.53, 1.02), ncol=3,
        frameon=False, columnspacing=1.1, handlelength=1.35,
        fontsize=17, labelspacing=0.5,
    )
    for ax, (metric, _, _) in zip(axes, panels):
        add_transfer_annotations(fig, ax, df, metric)
    save_figure(fig, "checkpoint_portability")


def add_transfer_annotations(fig: plt.Figure, ax: plt.Axes, df: pd.DataFrame, metric: str) -> None:
    """Use equal-size direction glyphs to summarize a categorical comparison."""
    position = ax.get_position()
    band = fig.add_axes([position.x0, 0.025, position.width, 0.195])
    band.set_axis_off()
    band.text(0.5, 0.98, "Nemotron vs Checkpoint 30", ha="center", va="top", fontsize=16)
    for i, (method, (_, color, hatch)) in enumerate(METHODS.items()):
        rows = df[df["method_variant"] == method].set_index("target_key")
        change = 100 * (float(rows.loc["nemotron", metric]) / float(rows.loc["dapo_step_30", metric]) - 1)
        col, row = i % 3, i // 3
        x = col / 3 + 0.025
        y = 0.53 - row * 0.37
        if method == "sparsespec":
            band.add_patch(FancyBboxPatch(
                (x - 0.018, y - 0.15), 0.312, 0.30,
                boxstyle="round,pad=0.006,rounding_size=0.018",
                facecolor="#E3F4EC", edgecolor=color, linewidth=1.5, zorder=0,
            ))
        band.add_patch(Rectangle(
            (x, y - 0.062), 0.057, 0.135, facecolor="white" if hatch else color,
            edgecolor=color, hatch=hatch, linewidth=1.0,
        ))
        direction = "↑" if change >= 0 else "↓"
        band.text(x + 0.074, y, f"{direction}{abs(change):.1f}%", color=color,
                  va="center", fontsize=18, fontweight="bold" if method == "sparsespec" else "normal")


def plot_training(df: pd.DataFrame) -> None:
    fig, ax = plt.subplots(figsize=(3.4, 3.15), layout="constrained")
    for column, (label, color) in TRAINING.items():
        run = df[["Step", column]].dropna()
        ax.plot(run["Step"], run[column], color=color, alpha=0.26, linewidth=0.85, zorder=2)
        ax.plot(
            run["Step"], run[column].rolling(7, center=True, min_periods=1).mean(),
            color=color, label=label, linewidth=2.2, zorder=3,
        )
    ax.set_title("Online drafter adaptation", loc="left", fontsize=11.3, pad=8)
    ax.set_xlabel("RL training step", fontsize=10.5)
    ax.set_ylabel("Mean acceptance length", fontsize=10.5)
    ax.tick_params(axis="both", labelsize=9.5)
    ax.set_xlim(0, int(df["Step"].max()) + 2)
    ax.set_ylim(1.5, 4.12)
    ax.xaxis.set_major_locator(MultipleLocator(20))
    ax.yaxis.set_major_locator(MultipleLocator(0.5))
    ax.legend(loc="upper left", ncol=1, frameon=False, fontsize=8.3,
              handlelength=1.15, handletextpad=0.35, columnspacing=0.65, borderaxespad=0.3)
    configure_axes(ax)
    save_figure(fig, "online_drafter_adaptation")


def save_layout_preview() -> None:
    """Place the two standalone images at a common height for quick review."""
    with Image.open(OUT_DIR / "checkpoint_portability.png") as left_source:
        left = left_source.convert("RGB")
    with Image.open(OUT_DIR / "online_drafter_adaptation.png") as right_source:
        right = right_source.convert("RGB")
    height = max(left.height, right.height)
    panels = [
        panel.resize((round(panel.width * height / panel.height), height), Image.Resampling.LANCZOS)
        for panel in [left, right]
    ]
    gap = 35
    preview = Image.new("RGB", (sum(panel.width for panel in panels) + gap, height), "white")
    preview.paste(panels[0], (0, 0))
    preview.paste(panels[1], (panels[0].width + gap, 0))
    preview.save(OUT_DIR / "figures_side_by_side_preview.png", dpi=(300, 300))


def export_data(training_df: pd.DataFrame) -> None:
    # Copy numeric source strings verbatim; only presentation labels are corrected.
    with CHECKPOINT_CSV.open(newline="") as source:
        reader = csv.DictReader(source)
        rows = list(reader)
        fields = reader.fieldnames
    for row in rows:
        row["target_label"] = TARGETS[row["target_key"]][1]
    with (OUT_DIR / "checkpoint_plot_data.csv").open("w", newline="") as target:
        writer = csv.DictWriter(target, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)

    relative_changes = []
    for method in METHODS:
        baseline = next(row for row in rows if row["method_variant"] == method and row["target_key"] == "dapo_step_30")
        for row in rows:
            if row["method_variant"] != method:
                continue
            relative_changes.append({
                "method_variant": method,
                "target_key": row["target_key"],
                "reference_target": "dapo_step_30",
                "acceptance_relative_change_percent": 100 * (
                    float(row["draft_acceptance_rate"]) / float(baseline["draft_acceptance_rate"]) - 1
                ),
                "speedup_relative_change_percent": 100 * (float(row["speedup"]) / float(baseline["speedup"]) - 1),
            })
    pd.DataFrame(relative_changes).to_csv(OUT_DIR / "checkpoint_relative_changes.csv", index=False)
    speedup_ranges(pd.read_csv(CHECKPOINT_CSV, float_precision="round_trip")).to_csv(
        OUT_DIR / "checkpoint_speedup_ranges.csv", index=False
    )

    summaries = []
    for column, (method, _) in TRAINING.items():
        run = training_df[["Step", column]].dropna()
        before = run.loc[run["Step"].between(61, 75), column]
        after = run.loc[run["Step"].between(76, 83), column]
        assert len(before) == 15 and len(after) == 8
        summaries.append({
            "method": method,
            "source_column": column,
            "observed_steps": len(run),
            "first_step": int(run["Step"].min()),
            "last_step": int(run["Step"].max()),
            "earlier_window": "61-75",
            "earlier_n": len(before),
            "earlier_mean": float(before.mean()),
            "later_window": "76-83",
            "later_n": len(after),
            "later_mean": float(after.mean()),
            "relative_change_percent": float(100 * (after.mean() / before.mean() - 1)),
        })
    pd.DataFrame(summaries).to_csv(OUT_DIR / "cotraining_summary.csv", index=False)

    manifest = {
        "sources": [
            {"path": str(path.relative_to(WORKSPACE_DIR)), "sha256": hashlib.sha256(path.read_bytes()).hexdigest()}
            for path in [CHECKPOINT_CSV, TRAINING_CSV]
        ],
        "checkpoint_labels": {key: labels[1] for key, labels in TARGETS.items()},
        "checkpoint_figure": {
            "kind": "Two panels of grouped bars, both axes start at zero; no checkpoint connecting lines.",
            "shaded_category": "nemotron",
            "error_bars": "All black solid: placement-variability ranges checked against additional experimental observations. Not confidence intervals or independent-training-seed variation.",
            "author_validation": {
                "date": "2026-09-17",
                "statement": "The authors checked the displayed ranges against follow-up experimental observations and confirmed close agreement; retain the plotted values.",
                "source": "Author confirmation in the revision conversation; follow-up raw measurements and repeat counts are not included in this export.",
            },
            "historical_range_construction": {
                "eight_draft_rule": "Scale speedup by same-method, same-target five-draft min/median and max/median ratios.",
                "specrl_rule": "Transfer median lower/upper relative spreads from the two SpecRL targets with placement repeats.",
                "assumption": "Relative placement variability is transferable from donor configurations; not additional observations.",
                "source_counts_and_ranges": "Original source placement_repeats and min/max fields remain unchanged.",
                "derived_file": "checkpoint_speedup_ranges.csv",
            },
            "speedup_scope": "Generation throughput against paired AR controls; excludes RL optimization.",
            "direction_annotations": "All six configurations: Nemotron relative to each configuration's DAPO 30 result.",
            "relative_change_formula": "100 * (Nemotron metric / DAPO 30 metric - 1); not percentage-point differences.",
            "arrow_semantics": "Equal-size direction glyphs, not fitted slopes or links along a training trajectory.",
            "sparsespec_highlight": "Pale green background and green rounded outline around its relative-change cells.",
        },
        "cotraining_figure": {
            "metric": "Native exported key_metrics/mean_acceptance_length; no conversion to checkpoint tau.",
            "smoothing": {"kind": "centered rolling mean", "window": 7, "min_periods": 1},
            "raw_curves": True,
            "extrapolation": False,
            "late_stage_shading": False,
            "canvas_inches": [3.4, 3.15],
            "drafter_update_protocol": "Author-provided: drafter updates occur after several RL steps, not every step.",
            "update_interval_steps": None,
            "update_event_locations": "Not provided; no event markers or causal attribution.",
            "comparison_windows": "61-75 and 76-83, descriptive within-run summaries, not a causal test.",
        },
    }
    (OUT_DIR / "source_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")


def main() -> None:
    checkpoints = pd.read_csv(CHECKPOINT_CSV, float_precision="round_trip")
    training = pd.read_csv(TRAINING_CSV, float_precision="round_trip")
    expected_pairs = {(target, method) for target in TARGETS for method in METHODS}
    pairs = list(zip(checkpoints["target_key"], checkpoints["method_variant"]))
    assert len(pairs) == len(expected_pairs) and set(pairs) == expected_pairs
    assert not training["Step"].duplicated().any() and training["Step"].is_monotonic_increasing
    plt.rcParams.update({
        "font.family": "DejaVu Sans",
        "font.size": 12,
        "axes.labelsize": 12.5,
        "xtick.labelsize": 11,
        "ytick.labelsize": 11,
        "axes.linewidth": 0.8,
        "hatch.linewidth": 0.85,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "figure.facecolor": "white",
        "axes.facecolor": "white",
        "savefig.facecolor": "white",
    })
    export_data(training)
    plot_checkpoints(checkpoints)
    plot_training(training)
    save_layout_preview()
    print(f"Wrote checkpoint_portability and online_drafter_adaptation (PDF + PNG) to {OUT_DIR}")
    print("Wrote derived checkpoint data, relative changes, speedup ranges, co-training summary, and source manifest")


if __name__ == "__main__":
    main()


==> figs/drafting_verification/plot_stage_costs.py <==
#!/usr/bin/env python3
# /// script
# requires-python = ">=3.10"
# dependencies = ["matplotlib>=3.8,<4", "numpy>=1.26,<3"]
# ///
"""Plot the published stage-cost table without changing its measurements.

Run from any directory:
    uv run iclr2027/figs/drafting_verification/plot_stage_costs.py

Source: appendices/why_sparse_self_speculation.tex,
        tab:why-ssrl-e2-stages (all eight configurations).
Bars are 6*T_q + T_V; diamonds are 7*T_p, the full-acceptance AR
reference. These are constructed stage costs, not measured rollout
speedups, and exclude no-forward stalls and cross-request phase mixing.
The source reports medians only; no error bars are inferred.
Context lengths and aggregate KV counts use K = 1024 tokens.
"""

from __future__ import annotations

import csv
import re
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
from matplotlib.patches import Patch


OUT = Path(__file__).resolve().parent
PAPER = OUT.parents[1]
SOURCE = PAPER / "appendices/why_sparse_self_speculation.tex"
STEM = OUT / "fig_drafting_verification_costs"


def read_stage_table() -> list[dict]:
    text = SOURCE.read_text()
    section = text.split(r"\label{tab:why-ssrl-e2-stages}", 1)[1]
    table = section.split(r"\end{tabular}", 1)[0]
    rows = []
    for line in table.splitlines():
        if not re.match(r"\s*\d+\s*&", line):
            continue
        cells = [cell.strip() for cell in line.split("&")]
        row = {
            "batch": int(cells[0]),
            "context": cells[1],
            "aggregate_kv": cells[2],
            "ar_7_steps_ms": float(cells[3]),
            "draft_6_steps_ms": float(cells[4]),
            "verify_ms": float(cells[5]),
            "stage_total_ms": float(cells[6]),
        }
        if not np.isclose(
            row["draft_6_steps_ms"] + row["verify_ms"],
            row["stage_total_ms"], atol=0.015, rtol=0,
        ):
            raise ValueError(f"Stage subtotal mismatch: {row}")
        rows.append(row)
    if len(rows) != 8:
        raise ValueError(f"Expected eight table rows, found {len(rows)}")
    return sorted(rows, key=lambda row: (
        row["batch"] * int(row["context"].removesuffix("K")), row["batch"],
    ))


def main() -> None:
    rows = read_stage_table()
    with (OUT / "stage_costs.csv").open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)

    plt.rcParams.update({
        "font.family": "sans-serif",
        "font.sans-serif": ["DejaVu Sans"],
        "font.size": 8.0,
        "axes.labelsize": 8.0,
        "xtick.labelsize": 8.0,
        "ytick.labelsize": 7.0,
        "legend.fontsize": 7.5,
        "axes.linewidth": 0.65,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "hatch.linewidth": 0.45,
        "savefig.facecolor": "white",
    })
    # Match 0.3 of the manuscript's 5.5-inch text width at native font size.
    fig, ax = plt.subplots(figsize=(1.65, 1.95))
    fig.subplots_adjust(left=0.265, right=0.94, bottom=0.175, top=0.76)
    y = np.arange(len(rows))
    draft = np.array([row["draft_6_steps_ms"] for row in rows])
    verify = np.array([row["verify_ms"] for row in rows])
    ar = np.array([row["ar_7_steps_ms"] for row in rows])
    blue, orange = "#4C78A8", "#E5A04B"

    ax.set_axisbelow(True)
    ax.grid(axis="x", color="#DDE1E5", linewidth=0.55)
    ax.barh(y, draft, height=0.63, color=blue, edgecolor="white", linewidth=0.45)
    ax.barh(y, verify, left=draft, height=0.63, color=orange,
            edgecolor="#986123", linewidth=0.35, hatch="///")
    ax.scatter(ar, y, marker="D", s=14, facecolor="#252525",
               edgecolor="white", linewidth=0.45, zorder=4)
    ax.set(
        xlim=(0, 150), xticks=[0, 50, 100],
        ylim=(len(rows) - 0.45, -0.6), yticks=y,
        yticklabels=[f"{row['batch']}/{row['context']}" for row in rows],
        xlabel="Block time (ms)",
    )
    ax.tick_params(axis="y", length=0, pad=1.5)
    for label in ax.get_yticklabels():
        label.set_rotation(40)
        label.set_rotation_mode("anchor")
        label.set_horizontalalignment("right")
        label.set_verticalalignment("center")
    ax.tick_params(axis="x", length=2.5, pad=2)
    ax.xaxis.labelpad = 2
    ax.text(-0.06, 1.035, r"$(B,S)$", transform=ax.transAxes,
            ha="right", va="bottom", fontsize=7)
    handles = [
        Patch(facecolor=blue, edgecolor="white", label=r"Draft ($6T_q$)"),
        Line2D([], [], marker="D", linestyle="none", color="#252525",
               markersize=3.5, label=r"AR ($7T_p$)"),
        Patch(facecolor=orange, edgecolor="#986123", hatch="///",
              label=r"Verify ($T_V$)"),
    ]
    legend_style = dict(loc="upper right", frameon=False, handlelength=0.65,
                        handletextpad=0.25, columnspacing=0.45,
                        borderpad=0, borderaxespad=0)
    fig.legend(handles=[handles[0], handles[2]], bbox_to_anchor=(0.96, 0.99),
               ncol=2, **legend_style)
    fig.legend(handles=[handles[1]], bbox_to_anchor=(0.96, 0.90),
               ncol=1, **legend_style)
    fig.text(0.07, 0.885, "K = 1024", ha="left", va="top", fontsize=6.5)
    fig.savefig(STEM.with_suffix(".pdf"))
    fig.savefig(STEM.with_suffix(".png"), dpi=300)
    plt.close(fig)
    print(f"Rendered {len(rows)} source-table rows: {STEM.with_suffix('.pdf')}")


if __name__ == "__main__":
    main()


==> figs/estimated_speed_up/analyze_alpha_s_speedup.py <==
"""Audit existing evidence for the fixed-k alpha/s model; no model fitting or GPU work."""

import csv
import hashlib
import json
import math
from collections import defaultdict
from statistics import median

from speedup_common import HERE, WORKSPACE

TABLES = WORKSPACE / "paper/tables"


def main():
    sources = []

    def read(path):
        raw = path.read_bytes()
        sources.append({"path": str(path.relative_to(WORKSPACE)), "sha256": hashlib.sha256(raw).hexdigest()})
        return raw.decode()

    def rows(path):
        return list(csv.DictReader(read(path).splitlines()))

    e1 = rows(TABLES / "why_ssrl/E1_MODEL_KERNEL_BREAKDOWN.csv")
    e2 = rows(TABLES / "why_ssrl/E2_STAGE_PROFILE_SUMMARY.csv")
    acceptance = rows(TABLES / "main_table/sparsespec_checkpoint_acceptance_le100.csv")
    assert len(e1) == 37 and len(e2) == 8

    def anchor(data):
        matches = [r for r in data if int(r["batch_size"]) == 64 and int(r["context_length"]) == 8192]
        assert len(matches) == 1
        return matches[0]

    point = anchor(e1)
    attention = float(point["attention_ms"])
    gemm = sum(float(point[key]) for key in ("ffn_ms", "qkvo_ms", "lm_head_ms"))
    other = float(point["other_model_kernel_ms"])
    assert math.isclose(attention + gemm + other, float(point["non_tp_model_kernel_ms"]), rel_tol=1e-10)
    rho = attention / (attention + gemm)
    k, alpha, sparse_ratio = 6, 0.8, 0.05
    tau = 1 + k * alpha
    scenarios = []
    for label, g in (("ideal_flat_gemm", 1.0), ("ideal_saturated_gemm", (2 * k + 1) / (k + 1))):
        denominator = (k + 1) * g * (1 - rho) + (1 + k * sparse_ratio) * rho
        scenarios.append({
            "status": "conditional_ideal_scenario_not_measured_engine_speedup",
            "name": label,
            "g_k_assumed": g,
            "cost_ratio": denominator,
            "predicted_component_speedup": tau / denominator,
            "alpha_break_even": (denominator - 1) / k,
            "rho_break_even_at_example_alpha_s": ((k + 1) * g - tau) / ((k + 1) * g - (1 + k * sparse_ratio)),
        })

    stage = anchor(e2)
    assert int(stage["spec_draft_length"]) == k
    ar_ms = float(stage["full_cycle_ms_median"])
    draft_ms = float(stage["draft_cycle_ms_median"])
    verify_ms = float(stage["verify_cycle_ms_median"])
    cost_ms = k * draft_ms + verify_ms
    assert math.isclose(cost_ms, float(stage["ssrl_stage_block_ms"]), rel_tol=1e-10)
    assert math.isclose((cost_ms / ar_ms - 1) / k * 100, float(stage["break_even_acceptance_pct"]), rel_tol=1e-10)

    profile = TABLES / "why_ssrl/profiles/pillar_production_b64_s8192_tp2_r0"
    meta = json.loads(read(profile / "validated_summary.json"))["ranks"][0]["metadata"]
    assert meta["budget_ratio"] == sparse_ratio and meta["spec_stride"] == k
    states = [json.loads(line) for line in read(profile / "iteration_states.rank0.jsonl").splitlines()]
    draft_states = [r for r in states if r["b_draft"] == 64]
    verify_states = [r for r in states if r["b_verify"] == 64]
    stall_states = [r for r in states if r["b_stall"] == 64]
    assert (len(states), len(draft_states), len(verify_states), len(stall_states)) == (20, 15, 3, 2)
    measured_s = sum(r["k_sparse_read_tokens"] for r in draft_states) / sum(r["k_logical_tokens"] for r in draft_states)

    points = []
    for row in acceptance:
        if row["model_size"] != "8B":
            continue
        step = int(row["checkpoint_step"])
        path = WORKSPACE / f"verl_spec/outputs/sparsespec_ckpt_acceptance/runs/8b/step_{step}/resolved_config.txt"
        config = dict(line.split("=", 1) for line in read(path).splitlines() if "=" in line)
        assert int(config["spec_stride"]) == k and float(config["budget_ratio"]) == sparse_ratio
        assert int(config["max_batch_size"]) == 128
        accepted = float(row["mean_accepted_draft_tokens"])
        engine_tau = float(row["mean_acceptance_length_engine"])
        assert math.isclose(1 + accepted, engine_tau, abs_tol=2e-9)
        points.append({
            "checkpoint_step": step,
            "s_cfg": float(config["budget_ratio"]),
            "s_eff": None,
            "alpha_from_accepted_per_round": accepted / k,
            "accepted_proposed_rate": float(row["overall_draft_acceptance_rate"]),
            "engine_mean_acceptance_length": engine_tau,
            "max_batch_size": int(config["max_batch_size"]),
            "matched_local_state_validation": False,
        })
    assert len(points) == 10

    gemm_by_batch = defaultdict(list)
    for row in e1:
        gemm_by_batch[int(row["batch_size"])].append(sum(float(row[x]) for x in ("ffn_ms", "qkvo_ms", "lm_head_ms")))

    result = {
        "purpose": "existing evidence audit and conditional examples; no fitted 2D surface",
        "fixed_k": k,
        "example_alpha_assumed": alpha,
        "example_effective_s_assumed": sparse_ratio,
        "example_tau": tau,
        "e1_anchor": {
            "batch_size": 64, "context_length": 8192,
            "attention_ms": attention, "gemm_ms": gemm, "other_ms": other,
            "tp_collectives_ms": float(point["excluded_tp_communication_ms"]),
            "two_component_rho": rho,
            "attention_fraction_including_other_excluding_tp": attention / (attention + gemm + other),
        },
        "ideal_scenarios": scenarios,
        "e1_gemm_median_by_query_batch_ms": {str(b): median(v) for b, v in sorted(gemm_by_batch.items())},
        "e2_stage_envelope": {
            "status": "derived_synchronized_stage_envelope_not_measured_round_or_balanced_schedule",
            "ar_ms": ar_ms, "draft_ms": draft_ms, "verify_ms": verify_ms,
            "derived_cost_ms": cost_ms, "cost_ratio": cost_ms / ar_ms,
            "alpha_break_even": (cost_ms / ar_ms - 1) / k,
            "conditional_speedup_at_example_alpha": tau * ar_ms / cost_ms,
            "s_cfg": meta["budget_ratio"],
            "r0_draft_only_logical_read_ratio": measured_s,
            "r0_state_counts": {"draft": len(draft_states), "verify": len(verify_states), "stall": len(stall_states)},
        },
        "checkpoint_points_8b": points,
        "checkpoint_alpha_range": [min(p["alpha_from_accepted_per_round"] for p in points),
                                   max(p["alpha_from_accepted_per_round"] for p in points)],
        "sources": sources,
    }
    output = HERE / "alpha_s_speedup_evidence.json"
    output.write_text(json.dumps(result, indent=2, ensure_ascii=False) + "\n")
    print(f"Audited {len(e1)} E1 states, {len(e2)} E2 states, and {len(points)} checkpoint configurations.")
    print(f"Saved {output.relative_to(WORKSPACE)}")


if __name__ == "__main__":
    main()


==> figs/estimated_speed_up/audit_alpha_s_prediction.py <==
"""Compare the existing ideal surface with E2 scheduler-window estimates and inventory observations.

Window progress is reconstructed from KV growth at identical verification phases.
CPU scheduler intervals are not synchronized GPU wall-time measurements. No experiments are run.
"""

import csv
import hashlib
import json
import re
from collections import defaultdict
from pathlib import Path
from statistics import median

from speedup_common import HERE, WORKSPACE

E2 = WORKSPACE / "paper/tables/why_ssrl"
POINTS = [(16, 4096), (16, 8192), (16, 16384), (32, 4096),
          (32, 8192), (32, 16384), (64, 4096), (64, 8192)]


def main():
    sources = {}

    def read(path):
        content = path.read_bytes()
        sources[str(path.relative_to(WORKSPACE))] = hashlib.sha256(content).hexdigest()
        return content.decode()

    def read_json(path):
        return json.loads(read(path))

    def read_csv(path):
        return list(csv.DictReader(read(path).splitlines()))

    model = read_json(HERE / "alpha_s_prediction_manifest.json")["model"]

    def prediction(alpha, sparse_ratio):
        rho, g = model["rho_from_measured_components"], model["g_k_estimated_ar_proxy"]
        return (1 + 6 * alpha) / (7 * g * (1 - rho) + (1 + 6 * sparse_ratio) * rho)

    windows, excluded = [], []
    for batch, context in POINTS:
        for replicate in range(3):
            data = {}
            for method in ("full", "pillar"):
                directory = E2 / f"e2/timing/e2_{method}_timing_b{batch}_s{context}_tp2_r{replicate}"
                summary = read_json(directory / "profile_summary.rank0.json")
                meta = summary["config"]["metadata"]
                assert summary["capture_completed"] and summary["profiled_iterations"] == 200
                assert meta["profile_capture_backend"] == "none" and not meta["profile_emit_nvtx_ranges"]
                assert meta["spec_stride"] == 6 and meta["budget_ratio"] == 0.05
                ranks = [[json.loads(line) for line in read(directory / f"iteration_states.rank{rank}.jsonl").splitlines()]
                         for rank in (0, 1)]
                assert len(ranks[0]) == len(ranks[1]) == 200
                for r0, r1 in zip(*ranks):
                    for key in ("profile_index", "b_active", "b_draft", "b_verify", "b_stall",
                                "k_logical_tokens", "m_gemm_tokens"):
                        assert r0[key] == r1[key]
                    assert r0["b_active"] == batch
                    assert r0["b_pending"] == r0["b_offloaded"] == r0["b_completed"] == 0
                data[method] = ranks
            ar, sp = data["full"][0], data["pillar"][0]
            assert all(r["b_normal"] == batch for r in ar)
            assert all(y["k_logical_tokens"] - x["k_logical_tokens"] == batch for x, y in zip(ar, ar[1:]))
            ar_index_by_k = {r["k_logical_tokens"]: i for i, r in enumerate(ar)}
            verify_indices = [i for i, r in enumerate(sp) if r["b_verify"] == batch and r["m_gemm_tokens"] == 7 * batch]
            matched = [i for i in verify_indices if sp[i]["k_logical_tokens"] in ar_index_by_k
                       and sp[i]["s_min"] == sp[i]["s_max"]]
            if len(matched) < 2:
                excluded.append({"batch_size": batch, "context_length": context, "replicate": replicate,
                                 "reason": "No two equal-context verification boundaries exactly match the AR window"})
                continue
            first, last = matched[0], matched[-1]
            ar_first = ar_index_by_k[sp[first]["k_logical_tokens"]]
            ar_last = ar_index_by_k[sp[last]["k_logical_tokens"]]
            segment = sp[first:last]
            rounds = sum(first <= i < last for i in verify_indices)
            assert sum(r["b_draft"] == batch for r in segment) == 6 * rounds
            assert sum(r["b_verify"] == batch for r in segment) == rounds
            assert sum(r["b_stall"] == batch for r in segment) == rounds
            progress = sp[last]["k_logical_tokens"] - sp[first]["k_logical_tokens"]
            assert progress == (ar_last - ar_first) * batch
            tau = progress / (batch * rounds)
            alpha = (tau - 1) / 6
            assert 0 <= alpha <= 1
            # Sum each rank's intervals first; do not combine a changing critical rank per iteration.
            ar_ms = max(sum(r["cpu_iteration_ms"] for r in rank[ar_first:ar_last]) for rank in data["full"])
            sp_ms = max(sum(r["cpu_iteration_ms"] for r in rank[first:last]) for rank in data["pillar"])
            critical_sp = max((rank[first:last] for rank in data["pillar"]),
                              key=lambda rows: sum(r["cpu_iteration_ms"] for r in rows))
            stage_ms = {stage: sum(r["cpu_iteration_ms"] for r in critical_sp if r[field] == batch) / rounds
                        for stage, field in (("draft", "b_draft"), ("verify", "b_verify"), ("stall", "b_stall"))}
            assert abs(sum(stage_ms.values()) - sp_ms / rounds) < 1e-8
            sparse_ratio = sum(r["k_sparse_read_tokens"] for r in segment) / sum(
                r["k_logical_tokens"] for r in segment if r["b_draft"]
            )
            row = {
                "batch_size": batch, "context_length_nominal": context, "replicate": replicate,
                "context_start_matched": sp[first]["s_min"], "context_end_matched": sp[last]["s_min"],
                "full_profile_index_start": ar_first, "full_profile_index_end_exclusive": ar_last,
                "pillar_profile_index_start": first, "pillar_profile_index_end_exclusive": last,
                "batch_rounds": rounds, "inferred_equal_committed_tokens": progress,
                "inferred_tau": tau, "inferred_alpha": alpha, "draft_logical_read_ratio": sparse_ratio,
                "full_cpu_interval_sum_ms": ar_ms, "pillar_cpu_interval_sum_ms": sp_ms,
                "full_cpu_ms_per_iteration": ar_ms / (ar_last - ar_first),
                "pillar_cpu_ms_per_round": sp_ms / rounds,
                "draft_cpu_ms_per_round": stage_ms["draft"],
                "verify_cpu_ms_per_round": stage_ms["verify"],
                "stall_cpu_ms_per_round": stage_ms["stall"],
                "scheduler_interval_speedup_estimate": ar_ms / sp_ms,
                "current_figure_prediction": "", "relative_gap_pct": "",
            }
            # The existing figure is calibrated only to B64/S8K. Do not extrapolate it to other states.
            if (batch, context) == (64, 8192):
                row["current_figure_prediction"] = prediction(alpha, sparse_ratio)
                row["relative_gap_pct"] = 100 * (row["current_figure_prediction"] / (ar_ms / sp_ms) - 1)
            windows.append(row)

    checkpoint_root = WORKSPACE / "verl_spec/outputs/sparsespec_ckpt_acceptance"
    positions = read_csv(checkpoint_root / "acceptance_rates.csv")
    by_checkpoint = defaultdict(list)
    for row in positions:
        by_checkpoint[(row["model_size"], int(row["checkpoint_step"]))].append(row)
    counts = defaultdict(list)
    for (size, step), rows in sorted(by_checkpoint.items()):
        assert {int(r["position"]) for r in rows} == set(range(1, 7))
        result = read_json(checkpoint_root / f"runs/{size}/step_{step}/result.json")
        assert result["checkpoint_step"] == step
        counts[size].append(step)
    extra_checkpoint_points = []
    for step in (110, 120):
        rows = by_checkpoint[("8b", step)]
        rounds = int(next(r for r in rows if r["position"] == "1")["proposed_count"])
        alpha = sum(int(r["accepted_count"]) for r in rows) / (6 * rounds)
        extra_checkpoint_points.append({"checkpoint_step": step, "alpha": alpha,
                                        "prediction_at_nominal_s_0_05": prediction(alpha, 0.05)})

    training = read_csv(WORKSPACE / "paper/data/training_curves.csv")
    training_8b = [r for r in training if r["model_scale"] == "8B" and r["method"] == "SparseSpec"]
    raw_step_sets = []
    for path in sorted({Path(r["source_path"]) for r in training_8b}):
        steps = set()
        for line in read(path).splitlines():
            step = re.search(r"\bstep:(\d+)\s+-", line)
            acceptance = re.search(r"sparsespec/summary/acceptance_rate:([\d.eE+-]+)", line)
            if step and acceptance:
                steps.add(int(step.group(1)))
        raw_step_sets.append(steps)

    rl_results = read_json(WORKSPACE / "verl_spec/outputs/step70_paper_ablation_aligned24k_nofilter_20260826/paper_results.json")
    baseline = next(r for r in rl_results if r["method_key"] == "dense_vllm")["e2e_rollout_tokens_per_second"]
    rollout_comparisons = []
    for row in rl_results:
        if row["method_key"] not in ("recompute256", "static256", "ours"):
            continue
        path = WORKSPACE / f"verl_spec/outputs/step70_paper_ablation_aligned24k_nofilter_20260826/formal/{row['method_key']}/train.log"
        log = read(path)
        assert "'budget_ratio': 0.03" in log and "'spec_stride': 6" in log
        estimate = prediction(row["acceptance_rate"], 0.03)
        observed = row["e2e_rollout_tokens_per_second"] / baseline
        rollout_comparisons.append({"method": row["method_key"], "steps": row["steps"],
                                    "nominal_s": 0.03, "logged_alpha_proxy": row["acceptance_rate"],
                                    "observed_rollout_speedup": observed, "fixed_state_prediction": estimate,
                                    "relative_difference_pct_not_matched_state_error": 100 * (estimate / observed - 1)})

    summaries = []
    for batch, context in POINTS:
        rows = [r for r in windows if (r["batch_size"], r["context_length_nominal"]) == (batch, context)]
        if rows:
            summaries.append({"batch_size": batch, "context_length": context, "replicates": len(rows),
                              "median_interval_speedup_estimate": median(r["scheduler_interval_speedup_estimate"] for r in rows),
                              "min_interval_speedup_estimate": min(r["scheduler_interval_speedup_estimate"] for r in rows),
                              "max_interval_speedup_estimate": max(r["scheduler_interval_speedup_estimate"] for r in rows)})
    output = {
        "comparison_status": "Profiler-state reconstruction using CPU scheduler intervals; not synchronized GPU wall-time validation",
        "profile_window_rows": windows, "profile_window_summaries": summaries,
        "excluded_profile_pairs": excluded,
        "complete_checkpoint_steps": dict(counts), "checkpoint_position_rows": len(positions),
        "additional_8b_checkpoint_points": extra_checkpoint_points,
        "8b_training_csv_observations": len(training_8b),
        "8b_raw_log_rows_before_step_dedup": sum(len(s) for s in raw_step_sets),
        "8b_raw_unique_step_count": len(set.union(*raw_step_sets)),
        "rollout_comparisons_not_matched_local_validation": rollout_comparisons,
        "sources_sha256": sources,
    }
    (HERE / "alpha_s_prediction_audit.json").write_text(json.dumps(output, indent=2) + "\n")
    with (HERE / "alpha_s_profiling_window_comparison.csv").open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(windows[0]))
        writer.writeheader()
        writer.writerows(windows)
    print(f"Audited 48 E2 timing runs: {len(windows)} matched-window pairs, {len(excluded)} unaligned pairs.")
    print(f"Complete checkpoint observations: { {k: len(v) for k, v in counts.items()} }")
    print(f"Historical 8B: {len(training_8b)} normalized records; {len(set.union(*raw_step_sets))} distinct raw steps.")


if __name__ == "__main__":
    main()


==> figs/estimated_speed_up/build_alpha_s_1_7b.py <==
"""Build a 1.7B rollout-anchored conditional alpha/s speedup surface.

Runtime scale comes from paired 1.7B Offload / AR measurements.
The sparsity slope is an explicit scenario, not a measured 1.7B component cost.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import re
from collections import defaultdict

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm

from build_alpha_s_calibrated import add_colorbar, export
from speedup_common import HERE, METRIC, WORKSPACE


RUN_ROOT = WORKSPACE / "verl_spec/outputs/step70_1.7b_component_ladder_5step_20260830"
STEPS = (72, 73, 74, 75)
K = 6
S_ANCHOR = 0.03
SOURCES = {}
PURPLE = "#6f4293"
GRAY = "#727780"


def read(path):
    raw = path.read_bytes()
    SOURCES[str(path.relative_to(WORKSPACE))] = hashlib.sha256(raw).hexdigest()
    return raw.decode()


def load_runtime():
    summaries = {r["method_key"]: r for r in json.loads(read(RUN_ROOT / "post_warmup_component_results.json"))}
    methods, prompt_hashes = {}, {}
    for method in ("dense_vllm", "static256"):
        root = RUN_ROOT / "formal5" / method
        assert read(root / "run.exit").strip() == "0"
        config = read(root / "resolved_config.txt")
        assert "generation_prompt_batch_size=512" in config
        if method == "static256":
            assert "responses_per_prompt=8" in config
            assert "spec_stride=6\n" in config and "budget_ratio=0.03\n" in config
        else:
            assert re.search(r"^sampling=.*\bn:8$", config, flags=re.MULTILINE)
        log = read(root / "train.log")
        assert "'tensor_model_parallel_size': 2" in log and "'n_gpus_per_node': 8" in log
        prompts = {int(step): (int(count), digest) for step, count, digest in re.findall(
            r"\[GLOBAL-PROMPT-DIAG\] global_step=(\d+) prompts=(\d+) sha256=([0-9a-f]{64})", log
        )}
        for step in STEPS:
            count, digest = prompts[step]
            assert count == 512
            if step in prompt_hashes:
                assert prompt_hashes[step] == digest
            prompt_hashes[step] = digest
        rows = {}
        prefix = "vllm" if method == "dense_vllm" else "sparsespec"
        for line_number, line in enumerate(log.splitlines(), 1):
            match = re.search(r"\bstep:(\d+)\s+-", line)
            if not match or int(match[1]) not in STEPS:
                continue
            step = int(match[1])
            assert step not in rows
            metrics = {key: float(value) for key, value in METRIC.findall(line)}
            rows[step] = {
                "step": step, "output_tokens": int(metrics[f"{prefix}/summary/generated_tokens"]),
                "generation_s": metrics["timing_s/gen"],
                "alpha": metrics.get("sparsespec/summary/acceptance_rate"),
                "source_path": str((root / "train.log").relative_to(WORKSPACE)), "source_line": line_number,
            }
        assert tuple(sorted(rows)) == STEPS
        if method == "static256":
            workers = defaultdict(list)
            for path in sorted((root / "admission_metrics").glob("*.json")):
                shard = json.loads(read(path))
                summary = shard["summary"]
                assert len(shard["request_trace"]["output_lengths"]) == 1024
                assert sum(shard["request_trace"]["output_lengths"]) == summary["generated_tokens"]
                workers[shard["pid"]].append((int(shard["generation_id"].rsplit("-", 1)[1]), summary))
            assert len(workers) == 4
            counts = defaultdict(lambda: {"accepted": 0, "proposed": 0, "output": 0})
            for shards in workers.values():
                assert len(shards) == 5
                # Generation indices reset; timestamp order within each PID maps to trainer steps.
                for step, (_, summary) in zip((71, *STEPS), sorted(shards, key=lambda item: item[0])):
                    counts[step]["accepted"] += int(summary["accepted_speculative_tokens"])
                    counts[step]["proposed"] += int(summary["total_speculative_tokens"])
                    counts[step]["output"] += int(summary["generated_tokens"])
            for step, row in rows.items():
                assert counts[step]["output"] == row["output_tokens"]
                row["accepted_count"], row["proposed_count"] = counts[step]["accepted"], counts[step]["proposed"]
                np.testing.assert_allclose(row["alpha"], row["accepted_count"] / row["proposed_count"], rtol=1e-12)
        reference = summaries[method]
        assert reference["steps"] == list(STEPS)
        assert sum(r["output_tokens"] for r in rows.values()) == reference["output_tokens"]
        np.testing.assert_allclose(np.mean([r["generation_s"] for r in rows.values()]),
                                   reference["generation_time_mean_s"], rtol=1e-12)
        total_tps = sum(r["output_tokens"] for r in rows.values()) / sum(r["generation_s"] for r in rows.values())
        np.testing.assert_allclose(total_tps, reference["e2e_rollout_tokens_per_second"], rtol=1e-12)
        if method == "static256":
            np.testing.assert_allclose(sum(r["accepted_count"] for r in rows.values())
                                       / sum(r["proposed_count"] for r in rows.values()),
                                       reference["acceptance_rate"], rtol=1e-12)
        methods[method] = rows
    observations = []
    for ordinal, step in enumerate(STEPS, 1):
        sparse, baseline = methods["static256"][step], methods["dense_vllm"][step]
        observations.append({
            "paired_step_index": ordinal, "rl_step": step, "alpha": sparse["alpha"],
            "alpha_metric": "accepted/proposed counter proxy, verified against logs",
            "accepted_count": sparse["accepted_count"], "proposed_count": sparse["proposed_count"],
            "nominal_s": S_ANCHOR, "effective_s": None,
            "runtime_speedup": (sparse["output_tokens"] / sparse["generation_s"])
                               / (baseline["output_tokens"] / baseline["generation_s"]),
            "sparse_output_tokens": sparse["output_tokens"], "sparse_generation_s": sparse["generation_s"],
            "baseline_output_tokens": baseline["output_tokens"], "baseline_generation_s": baseline["generation_s"],
            "prompt_sha256": prompt_hashes[step], "sparse_source_path": sparse["source_path"],
            "sparse_source_line": sparse["source_line"], "baseline_source_path": baseline["source_path"],
            "baseline_source_line": baseline["source_line"],
        })
    return observations


def aggregate(rows):
    sparse_tps = sum(r["sparse_output_tokens"] for r in rows) / sum(r["sparse_generation_s"] for r in rows)
    baseline_tps = sum(r["baseline_output_tokens"] for r in rows) / sum(r["baseline_generation_s"] for r in rows)
    alpha = sum(r["accepted_count"] for r in rows) / sum(r["proposed_count"] for r in rows)
    eta = sparse_tps / baseline_tps
    return {"alpha": alpha, "nominal_s": S_ANCHOR, "runtime_speedup": eta,
            "normalized_effective_cost": (1 + K * alpha) / eta,
            "sparse_output_tps": sparse_tps, "baseline_output_tps": baseline_tps,
            "alpha_aggregation": "sum accepted speculative tokens / sum proposed speculative tokens",
            "speedup_aggregation": "ratio of aggregate output tokens / aggregate generation time"}


def load_checkpoints():
    root = WORKSPACE / "verl_spec/outputs/sparsespec_ckpt_acceptance"
    groups = defaultdict(list)
    for row in csv.DictReader(read(root / "acceptance_rates.csv").splitlines()):
        if row["model_size"] == "1.7b":
            groups[int(row["checkpoint_step"])].append(row)
    observations = []
    for step, positions in sorted(groups.items()):
        directory = root / f"runs/1.7b/step_{step}"
        config = dict(line.split("=", 1) for line in read(directory / "resolved_config.txt").splitlines() if "=" in line)
        result = json.loads(read(directory / "result.json"))
        assert int(config["spec_stride"]) == K and float(config["budget_ratio"]) == 0.05
        assert result["model_size"] == "1.7b" and result["checkpoint_step"] == step
        assert {int(r["position"]) for r in positions} == set(range(1, K + 1))
        rounds = int(next(r for r in positions if int(r["position"]) == 1)["proposed_count"])
        accepted = sum(int(r["accepted_count"]) for r in positions)
        assert accepted == result["overall_accepted_count"]
        observations.append({"checkpoint_step": step, "alpha": accepted / (K * rounds),
                             "nominal_s": 0.05, "effective_s": None, "runtime_speedup": None,
                             "source_path": str((directory / "result.json").relative_to(WORKSPACE))})
    assert len(observations) == 19
    return observations


def predict(anchor, alpha, sparse_ratio, slope):
    return (1 + K * alpha) / (anchor["normalized_effective_cost"] + slope * (sparse_ratio - S_ANCHOR))


def plot(anchor, runtime, checkpoints, slope, suffix):
    s = np.linspace(S_ANCHOR, 0.5, 321)
    alpha = np.linspace(0.2, 1, 321)
    sm, am = np.meshgrid(s, alpha)
    eta = predict(anchor, am, sm, slope)
    colors = LinearSegmentedColormap.from_list(
        "speedup", [(0, "#c47b62"), (0.5, "#f9f6f0"), (0.66, "#a8d9d5"),
                    (0.82, "#2c8c8b"), (1, "#154e63")],
    )
    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 11, "axes.labelsize": 13,
                         "axes.linewidth": 1, "xtick.labelsize": 10.5, "ytick.labelsize": 10.5,
                         "pdf.fonttype": 42, "ps.fonttype": 42, "savefig.facecolor": "white"})
    fig = plt.figure(figsize=(8, 8), dpi=320)
    ax = fig.add_axes([0.13, 0.17, 0.69, 0.69])
    mesh = ax.pcolormesh(sm, am, eta, shading="auto", cmap=colors,
                         norm=TwoSlopeNorm(vmin=0.25, vcenter=1, vmax=3), rasterized=True)
    levels = [value for value in (0.5, 0.75, 1.25, 1.5, 1.75) if eta.min() < value < eta.max()]
    contours = ax.contour(sm, am, eta, levels=levels, colors="#45646b", linewidths=0.85)
    positions = []
    for value in levels:
        candidates = []
        for x in np.linspace(0.08, 0.46, 150):
            y = (value * (anchor["normalized_effective_cost"] + slope * (x - S_ANCHOR)) - 1) / K
            if 0.24 < y < 0.95 and not (0.13 < x < 0.46 and y > 0.81) and not (x > 0.26 and y < 0.53):
                candidates.append((x, y))
        if candidates:
            positions.append(min(candidates, key=lambda p: abs(p[0] - 0.32)))
    ax.clabel(contours, fmt=lambda x: f"{x:g}×", manual=positions, inline=True, fontsize=10)
    boundary = ax.contour(sm, am, eta, levels=[1], colors="#283d46", linewidths=1.8)
    bx = 0.22
    by = (anchor["normalized_effective_cost"] + slope * (bx - S_ANCHOR) - 1) / K
    ax.clabel(boundary, fmt={1: "1× boundary"}, manual=[(bx, by)], inline=True, fontsize=11)

    values = np.array([r["alpha"] for r in checkpoints])
    dots = ax.scatter([r["nominal_s"] for r in checkpoints], values, s=18, facecolors="white",
                      edgecolors=GRAY, linewidths=1, zorder=6, label="19 checkpoints: acceptance only")
    np.testing.assert_array_equal(dots.get_offsets()[:, 1], values)
    actual = ax.scatter([r["nominal_s"] for r in runtime], [r["alpha"] for r in runtime],
                        s=24, marker="s", facecolors="white", edgecolors=PURPLE,
                        linewidths=1.3, zorder=8, clip_on=False)
    np.testing.assert_array_equal(actual.get_offsets()[:, 1], [r["alpha"] for r in runtime])
    ax.scatter([S_ANCHOR], [anchor["alpha"]], s=40, marker="D", facecolors=PURPLE,
               edgecolors="white", linewidths=1, zorder=9, clip_on=False)
    observed = np.array([r["runtime_speedup"] for r in runtime])
    ax.annotate(
        "Offload / AR\n"
        + f"Runtime speedup: {anchor['runtime_speedup']:.2f}×\n"
        + f"Surface estimate: {predict(anchor, anchor['alpha'], S_ANCHOR, slope):.2f}×\n"
        + f"4 paired steps: {observed.min():.2f}–{observed.max():.2f}×",
        xy=(S_ANCHOR, anchor["alpha"]), xytext=(0.17, 0.91), ha="left", va="center",
        fontsize=10.1, color="#45235f",
        bbox={"boxstyle": "round,pad=0.4", "fc": "white", "ec": "#d0bedc", "alpha": 0.97},
        arrowprops={"arrowstyle": "-", "color": PURPLE, "lw": 1.1}, zorder=10,
    )
    ax.legend(loc="lower left", fontsize=8.7, framealpha=0.97, edgecolor="#d6d7d9", handletextpad=0.3)
    ax.set(xlim=(0.025, 0.5), ylim=(0.2, 1), xlabel=r"Nominal draft KV budget $s_{\rm cfg}$",
           ylabel=r"Accepted-prefix fraction $\alpha$",
           xticks=[0.03, 0.1, 0.2, 0.3, 0.4, 0.5], yticks=[0.2, 0.4, 0.6, 0.8, 1])
    ax.set_xticklabels(["0.03", "0.10", "0.20", "0.30", "0.40", "0.50"])
    ax.tick_params(direction="out", length=4, pad=5)
    add_colorbar(fig, mesh, [0.845, 0.17, 0.022, 0.69])

    # A two-dimensional surface hides the measured speedup coordinate. Show all
    # four paired speeds explicitly; step indices avoid exposing checkpoint IDs.
    inset = ax.inset_axes([0.56, 0.14, 0.405, 0.235], zorder=12)
    x = np.arange(1, len(runtime) + 1)
    inset.scatter(x, observed, s=27, color=PURPLE, label="Runtime", zorder=4)
    inset.plot(x, [predict(anchor, r["alpha"], r["nominal_s"], slope) for r in runtime],
               color="#3d727b", marker="s", markersize=3, lw=1.2, label="Surface", zorder=3)
    inset.set(xticks=x, xlabel="Paired step index", ylabel="Speedup",
              xlim=(0.65, 4.35), ylim=(1.46, 1.69), yticks=[1.5, 1.6])
    inset.set_yticklabels(["1.5×", "1.6×"])
    inset.tick_params(labelsize=8, length=3, pad=3)
    inset.xaxis.label.set_size(8.5)
    inset.yaxis.label.set_size(8.5)
    inset.grid(axis="y", alpha=0.18)
    inset.legend(loc="upper center", ncol=2, fontsize=7.1, frameon=False,
                 columnspacing=0.6, handlelength=1.1, handletextpad=0.3, borderaxespad=0.4)

    fig.text(0.13, 0.965, r"Qwen3-1.7B · TP=2 · $k=6$ · rollout-calibrated surface", fontsize=11.8)
    fig.text(0.13, 0.926,
             f"Measured throughput: Dense {anchor['baseline_output_tps']/1000:.2f}K → Offload {anchor['sparse_output_tps']/1000:.2f}K tokens/s",
             fontsize=10.5)
    fig.text(0.13, 0.891,
             rf"$\widehat\eta=(1+6\alpha)/[D_*+\beta(s_{{\rm cfg}}-0.03)]$ · $D_*={anchor['normalized_effective_cost']:.3f}$ · $\beta={slope:g}$ (assumed)",
             fontsize=10.3, color="#4c5960")
    fig.text(0.13, 0.064, "Calibrated to four variable-length rollout steps; same-step fit is not validation.",
             fontsize=9.2, color="#4c5960")
    fig.text(0.13, 0.035, "Budget dependence is assumed; no 1.7B component profiling or budget sweep.",
             fontsize=9.2, color="#4c5960")
    export(fig, [ax], f"fig_alpha_s_speedup_1_7b{suffix}")
    return s, alpha, eta


def write_csv(path, rows):
    with path.open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--slope", type=float, default=6,
                        help="Assumed normalized cost slope along nominal budget; default 6, scenarios 3/4.5/6")
    args = parser.parse_args()
    if not np.isfinite(args.slope) or not 0 < args.slope <= 12:
        parser.error("--slope must be finite and in (0, 12]")
    runtime, checkpoints = load_runtime(), load_checkpoints()
    anchor = aggregate(runtime)
    np.testing.assert_allclose(predict(anchor, anchor["alpha"], S_ANCHOR, args.slope),
                               anchor["runtime_speedup"], rtol=1e-12)
    for row in runtime:
        row["surface_estimate"] = predict(anchor, row["alpha"], row["nominal_s"], args.slope)
        row["in_sample_relative_error_pct"] = 100 * (row["surface_estimate"] / row["runtime_speedup"] - 1)
        others = [r for r in runtime if r["rl_step"] != row["rl_step"]]
        loo = aggregate(others)
        row["leave_one_step_out_estimate"] = predict(loo, row["alpha"], row["nominal_s"], args.slope)
        row["leave_one_step_out_relative_error_pct"] = 100 * (row["leave_one_step_out_estimate"] / row["runtime_speedup"] - 1)
    suffix = "" if args.slope == 6 else f"_slope_{args.slope:g}".replace(".", "p")
    s, alpha, eta = plot(anchor, runtime, checkpoints, args.slope, suffix)
    assert np.all(np.diff(eta, axis=0) > 0) and np.all(np.diff(eta, axis=1) < 0)
    np.savez_compressed(HERE / f"alpha_s_1_7b_grid{suffix}.npz", nominal_s=s, alpha=alpha, estimated_speedup=eta)
    write_csv(HERE / f"alpha_s_1_7b_runtime_points{suffix}.csv", runtime)
    write_csv(HERE / "alpha_s_1_7b_checkpoint_acceptance.csv", checkpoints)
    manifest = {
        "model": "Qwen3-1.7B", "k": K, "tp": 2, "rollout_gpu_count": 8, "rollout_replicas": 4,
        "requests_per_step": 4096, "paired_steps": list(STEPS), "surface_method": "Offload",
        "baseline": "Dense vLLM", "formula": "(1+6*alpha)/(D_star+beta*(s_cfg-0.03))",
        "anchor": anchor, "assumed_budget_slope": args.slope, "checkpoint_count": len(checkpoints),
        "runtime_point_count": len(runtime),
        "slope_scenarios": [{"beta": value, "at_alpha_0_8_s_0_05": predict(anchor, 0.8, 0.05, value),
                             "at_alpha_0_8_s_0_2": predict(anchor, 0.8, 0.2, value)} for value in (3, 4.5, 6)],
        "in_sample_mape_pct": float(np.mean([abs(r["in_sample_relative_error_pct"]) for r in runtime])),
        "leave_one_step_out_mape_pct": float(np.mean([abs(r["leave_one_step_out_relative_error_pct"]) for r in runtime])),
        "limitations": [
            "No 8B component costs are used; 1.7B component costs and budget slope are unmeasured",
            "Beta=6 is an assumed scenario, conservative only relative to beta in [3,6] for s>=0.03",
            "D_star is an effective rollout calibration parameter, not measured local round latency",
            "Runtime alpha uses accepted/proposed counters, not an independently reconstructed prefix/round counter",
            "The surface uses nominal configured budget; effective KV read fraction is unavailable",
            "Cost is held independent of alpha; changes in rejection/scheduling costs remain uncalibrated",
            "Four paired steps come from one training sequence, not independent seeds",
            "All four steps calibrate the displayed surface; agreement is not independent validation",
            "Leave-one-step-out assesses same-sequence stability only, not s dependence or other workloads",
            "Checkpoint sweep has a different workload and no paired AR baseline; no speedups are assigned to it",
        ],
        "sources_sha256": SOURCES,
    }
    (HERE / f"alpha_s_1_7b_manifest{suffix}.json").write_text(json.dumps(manifest, indent=2) + "\n")
    print(json.dumps({"anchor": anchor, "runtime_points": len(runtime), "checkpoints": len(checkpoints),
                      "in_sample_mape_pct": manifest["in_sample_mape_pct"],
                      "leave_one_step_out_mape_pct": manifest["leave_one_step_out_mape_pct"]}, indent=2))


if __name__ == "__main__":
    main()


==> figs/estimated_speed_up/build_alpha_s_calibrated.py <==
"""Anchor the ideal alpha/s surface to an observed E2 scheduler-window cost.

The correction calibrates one budget, not the entire sparsity response. The anchor
is not an independent validation point. Original figures remain available.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
from collections import defaultdict
from statistics import median

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm

from speedup_common import HERE, WORKSPACE

DPI = 320


def load_data():
    sources = {}

    def read(path):
        raw = path.read_bytes()
        sources[str(path.relative_to(WORKSPACE))] = hashlib.sha256(raw).hexdigest()
        return raw.decode()

    original = json.loads(read(HERE / "alpha_s_prediction_manifest.json"))
    audit = json.loads(read(HERE / "alpha_s_prediction_audit.json"))
    model = original["model"]
    windows = [r for r in audit["profile_window_rows"]
               if (r["batch_size"], r["context_length_nominal"]) == (64, 8192)]
    assert len(windows) == 3 and all(r["inferred_alpha"] == 1 for r in windows)
    for name, expected in audit["sources_sha256"].items():
        if "timing_b64_s8192" in name or name.endswith("E1_MODEL_KERNEL_BREAKDOWN.csv"):
            read(WORKSPACE / name)
            if sources[name] != expected:
                raise ValueError(f"Changed calibration evidence: {name}")
    anchor_s = median(r["draft_logical_read_ratio"] for r in windows)
    anchor_eta = median(r["scheduler_interval_speedup_estimate"] for r in windows)
    anchor_cost = 7 / anchor_eta
    calibration = {
        "anchor_s": anchor_s, "anchor_alpha": 1.0,
        "anchor_interval_speedup": anchor_eta,
        "anchor_interval_speedup_range": [min(r["scheduler_interval_speedup_estimate"] for r in windows),
                                           max(r["scheduler_interval_speedup_estimate"] for r in windows)],
        "anchor_normalized_round_cost": anchor_cost,
        "delta_normalized_round_cost": anchor_cost - denominator(model, anchor_s),
        "anchor_replicates": windows,
    }

    checkpoint_root = WORKSPACE / "verl_spec/outputs/sparsespec_ckpt_acceptance"
    rows = list(csv.DictReader(read(checkpoint_root / "acceptance_rates.csv").splitlines()))
    groups = defaultdict(list)
    for row in rows:
        if row["model_size"] == "8b":
            groups[int(row["checkpoint_step"])].append(row)
    observations = []
    for step, positions in sorted(groups.items()):
        directory = checkpoint_root / f"runs/8b/step_{step}"
        config = dict(line.split("=", 1) for line in read(directory / "resolved_config.txt").splitlines() if "=" in line)
        result = json.loads(read(directory / "result.json"))
        assert int(config["spec_stride"]) == 6 and float(config["budget_ratio"]) == 0.05
        assert {int(p["position"]) for p in positions} == set(range(1, 7))
        rounds = int(next(p for p in positions if int(p["position"]) == 1)["proposed_count"])
        accepted = sum(int(p["accepted_count"]) for p in positions)
        assert accepted == result["overall_accepted_count"]
        observations.append({"checkpoint_step": step, "alpha": accepted / (6 * rounds),
                             "nominal_s": 0.05, "effective_s": None, "local_speedup": None})
    assert len(observations) == 12

    # This paired rollout has an AR baseline; the checkpoint sweep above does not.
    # Keep its measured speedup attached to its own alpha and nominal budget.
    rollout_root = WORKSPACE / "verl_spec/outputs/step70_paper_ablation_aligned24k_nofilter_20260826"
    result_path = rollout_root / "paper_results.json"
    results = json.loads(read(result_path))
    sparse = next(r for r in results if r["method_key"] == "static256")
    baseline = next(r for r in results if r["method_key"] == "dense_vllm")
    assert sparse["steps"] == baseline["steps"] == [71, 72, 73]
    for method in ("static256", "dense_vllm"):
        path = rollout_root / "formal" / method / "train.log"
        log = read(path)
        name = str(path.relative_to(WORKSPACE))
        if name in audit["sources_sha256"] and sources[name] != audit["sources_sha256"][name]:
            raise ValueError(f"Changed rollout evidence: {name}")
        if method == "static256":
            assert "'budget_ratio': 0.03" in log and "'spec_stride': 6" in log
    rollout = {
        "method": "Offload", "baseline": "Dense vLLM", "steps": sparse["steps"],
        "alpha": sparse["acceptance_rate"], "alpha_metric": "logged accepted/proposed proxy",
        "nominal_s": 0.03, "effective_s": None,
        "runtime_speedup": sparse["e2e_rollout_tokens_per_second"] / baseline["e2e_rollout_tokens_per_second"],
        "sparse_output_tokens": sparse["output_tokens"], "baseline_output_tokens": baseline["output_tokens"],
        "sparse_generation_seconds": len(sparse["steps"]) * sparse["generation_time_mean_s"],
        "baseline_generation_seconds": len(baseline["steps"]) * baseline["generation_time_mean_s"],
        "metric": "ratio of aggregate output tokens / generation wall time",
        "local_state_matched_to_surface": False,
        "source": str(result_path.relative_to(WORKSPACE)),
    }
    np.testing.assert_allclose(
        rollout["runtime_speedup"],
        (rollout["sparse_output_tokens"] / rollout["sparse_generation_seconds"])
        / (rollout["baseline_output_tokens"] / rollout["baseline_generation_seconds"]), rtol=1e-12,
    )
    return model, calibration, observations, rollout, sources


def denominator(model, sparse_ratio):
    rho, g = model["rho_from_measured_components"], model["g_k_estimated_ar_proxy"]
    return 7 * g * (1 - rho) + (1 + 6 * sparse_ratio) * rho


def predict(model, calibration, alpha, sparse_ratio, cost_scale):
    return (1 + 6 * alpha) / (denominator(model, sparse_ratio)
                              + cost_scale * calibration["delta_normalized_round_cost"])


def draw_panel(ax, model, calibration, observations, rollout, cost_scale, *, compact=False):
    s = np.linspace(0.025, 0.5, 321)
    alpha = np.linspace(0.2, 1.0, 321)
    s_mesh, a_mesh = np.meshgrid(s, alpha)
    eta = predict(model, calibration, a_mesh, s_mesh, cost_scale)
    colors = LinearSegmentedColormap.from_list(
        "speedup", [(0, "#c47b62"), (0.5, "#f9f6f0"),
                    (0.66, "#a8d9d5"), (0.82, "#2c8c8b"), (1, "#154e63")],
    )
    norm = TwoSlopeNorm(vmin=0.25, vcenter=1, vmax=3)
    mesh = ax.pcolormesh(s_mesh, a_mesh, eta, shading="auto", cmap=colors, norm=norm, rasterized=True)
    levels = [x for x in (0.5, 0.75, 1.25, 1.5, 2, 2.5) if eta.min() < x < eta.max()]
    contour = ax.contour(s_mesh, a_mesh, eta, levels=levels, colors="#45646b", linewidths=0.85, alpha=0.85)
    positions = []
    for level in levels:
        choices = np.linspace(0.08, 0.43, 200)
        target_alpha = (level * (denominator(model, choices)
                                + cost_scale * calibration["delta_normalized_round_cost"]) - 1) / 6
        # Keep labels out of the two runtime-annotation boxes at the top.
        candidates = [(x, y) for x, y in zip(choices, target_alpha)
                      if 0.25 < y < 0.96 and not (0.13 < x < 0.46 and y > 0.69)]
        if candidates:
            positions.append(min(candidates, key=lambda p: abs(p[0] - 0.32)))
    ax.clabel(contour, fmt=lambda value: f"{value:g}×", manual=positions,
              inline=True, inline_spacing=7, fontsize=9.5 if compact else 10.5)
    boundary = ax.contour(s_mesh, a_mesh, eta, levels=[1], colors="#283d46", linewidths=1.8)
    bx = 0.14 if cost_scale > 0 else 0.26
    by = (denominator(model, bx) + cost_scale * calibration["delta_normalized_round_cost"] - 1) / 6
    if 0.23 < by < 0.97:
        ax.clabel(boundary, fmt={1: "1× boundary"}, manual=[(bx, by)],
                  inline=True, inline_spacing=7, fontsize=10 if compact else 11)

    values = np.array([r["alpha"] for r in observations])
    nominal = np.array([r["nominal_s"] for r in observations])
    reference_color = "#727780"
    ax.vlines(0.05, values.min(), values.max(), color=reference_color, lw=1.4, zorder=5)
    dots = ax.scatter(nominal, values, s=15 if compact else 18, facecolor="white",
                      edgecolor=reference_color, linewidth=1.1, zorder=6,
                      label="12 checkpoints: acceptance only")
    np.testing.assert_array_equal(dots.get_offsets()[:, 1], values)

    purple = "#6f4293"
    rollout_prediction = predict(model, calibration, rollout["alpha"], rollout["nominal_s"], cost_scale)
    ax.scatter([rollout["nominal_s"]], [rollout["alpha"]], marker="s", s=35 if compact else 42,
               facecolor="white", edgecolor=purple, linewidth=1.6, zorder=8, clip_on=False)
    ax.annotate(
        "Rollout · Offload / AR\n"
        + f"Runtime speedup: {rollout['runtime_speedup']:.2f}×\n"
        + f"Surface estimate: {rollout_prediction:.2f}×\n"
        + "3 steps; throughput, variable B and S",
        xy=(rollout["nominal_s"], rollout["alpha"]), xytext=(0.15, 0.77),
        ha="left", va="center", fontsize=9 if compact else 9.8, color="#45235f",
        bbox={"boxstyle": "round,pad=0.4", "fc": "white", "ec": "#d0bedc", "alpha": 0.96},
        arrowprops={"arrowstyle": "-", "color": purple, "lw": 1.1}, zorder=7,
    )
    anchor_s, anchor_eta = calibration["anchor_s"], calibration["anchor_interval_speedup"]
    anchor_color = "#a35e20"
    ax.scatter([anchor_s], [1], marker="D", s=35 if compact else 42,
               facecolor="white", edgecolor=anchor_color, linewidth=1.6, zorder=8, clip_on=False)
    ax.annotate(
        "Profiling · Sparse / Full AR\n"
        + f"Runtime speedup: {anchor_eta:.2f}×\n"
        + f"Surface estimate: {predict(model, calibration, 1, anchor_s, cost_scale):.2f}×\n"
        + "3 runs; scheduler-window estimate",
        xy=(anchor_s, 1), xytext=(0.15, 0.932), ha="left", va="center",
        fontsize=9 if compact else 9.8, color="#774016",
        bbox={"boxstyle": "round,pad=0.4", "fc": "white", "ec": "#d9b992", "alpha": 0.96},
        arrowprops={"arrowstyle": "-", "color": anchor_color, "lw": 1.1}, zorder=7,
    )
    ax.set(xlim=(0.025, 0.5), ylim=(0.2, 1),
           xlabel=r"Draft KV read ratio $s$", ylabel=r"Accepted-prefix fraction $\alpha$",
           xticks=[0.05, 0.1, 0.2, 0.3, 0.4, 0.5], yticks=[0.2, 0.4, 0.6, 0.8, 1])
    ax.set_xticklabels(["0.05", "0.10", "0.20", "0.30", "0.40", "0.50"])
    ax.tick_params(direction="out", length=4, pad=5)
    ax.legend(loc="lower right", fontsize=8.5 if compact else 9, framealpha=0.95,
              edgecolor="#d6d7d9", handletextpad=0.4)
    return mesh, (s, alpha, eta)


def export(fig, axes, stem):
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    for ax in axes:
        box = ax.get_window_extent(renderer)
        assert abs(box.width - box.height) < 0.05
    for suffix in ("png", "pdf"):
        fig.savefig(HERE / f"{stem}.{suffix}", dpi=DPI)
    plt.close(fig)


def add_colorbar(fig, mesh, rectangle):
    cax = fig.add_axes(rectangle)
    bar = fig.colorbar(mesh, cax=cax, ticks=[0.5, 1, 1.5, 2, 2.5, 3])
    bar.ax.set_yticklabels(["0.5×", "1×", "1.5×", "2×", "2.5×", "3×"])
    bar.set_label("Estimated speedup", fontsize=12, labelpad=10)
    bar.ax.tick_params(labelsize=10.5, length=3)
    cax.axhline(1, color="#283d46", lw=1.3)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--cost-scale", type=float, default=1.0,
                        help="Multiply the profiling cost correction: 0=ideal, 1=calibrated, >1=extra conservative")
    args = parser.parse_args()
    if not np.isfinite(args.cost_scale) or args.cost_scale < 0:
        parser.error("--cost-scale must be finite and nonnegative")
    scale = args.cost_scale
    model, calibration, observations, rollout, sources = load_data()
    if scale == 1:
        np.testing.assert_allclose(predict(model, calibration, 1, calibration["anchor_s"], scale),
                                   calibration["anchor_interval_speedup"], rtol=1e-12)
    suffix = "" if scale == 1 else f"_scale_{scale:g}".replace(".", "p")
    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 11, "axes.labelsize": 13,
                         "axes.linewidth": 1, "xtick.labelsize": 10.5, "ytick.labelsize": 10.5,
                         "pdf.fonttype": 42, "ps.fonttype": 42, "savefig.facecolor": "white"})

    fig = plt.figure(figsize=(8, 8), dpi=DPI)
    ax = fig.add_axes([0.13, 0.17, 0.69, 0.69])
    mesh, grid = draw_panel(ax, model, calibration, observations, rollout, scale)
    add_colorbar(fig, mesh, [0.845, 0.17, 0.022, 0.69])
    fig.text(0.13, 0.967, r"Qwen3-8B · 2 H100s · TP=2 · $k=6$ · $(B,S)=(64,8\mathrm{K})$", fontsize=11.8)
    fig.text(0.13, 0.927,
             f"Measured AR components: attention {model['measured_attention_ms']:.2f} ms · GEMM {model['measured_gemm_ms']:.2f} ms",
             fontsize=10.8)
    delta = scale * calibration["delta_normalized_round_cost"]
    fig.text(0.13, 0.891,
             rf"$\rho={100 * model['rho_from_measured_components']:.1f}\%$, $g_k={model['g_k_estimated_ar_proxy']:.3f}$ (proxy) · $\delta={delta:.3f}$ ($\lambda={scale:g}$)",
             fontsize=10.8, color="#4c5960")
    footer = "Cost anchored to E2 scheduler intervals; the anchor is used for calibration."
    if scale == 0:
        footer = "Uncorrected ideal surface; the diamond is a profiling reference."
    elif scale != 1:
        footer = "Profiling cost correction scaled by lambda; this is a sensitivity scenario."
    fig.text(0.13, 0.064, footer,
             fontsize=9.3, color="#4c5960")
    fig.text(0.13, 0.035, "Rollout: nominal s; different B/S and timing scope. The s slope is assumed.",
             fontsize=9.3, color="#4c5960")
    export(fig, [ax], f"fig_alpha_s_speedup_calibrated{suffix}")

    # Compare with identical colors, axes, and observation coordinates.
    fig = plt.figure(figsize=(14.2, 7.2), dpi=DPI)
    height = 0.69
    width = height * 7.2 / 14.2
    axes = [fig.add_axes([left, 0.18, width, height]) for left in (0.075, 0.53)]
    for axis, current_scale in zip(axes, (0, scale)):
        mesh, _ = draw_panel(axis, model, calibration, observations, rollout, current_scale, compact=True)
    add_colorbar(fig, mesh, [0.918, 0.18, 0.014, height])
    fig.text(0.075, 0.957, r"Original ideal surface ($\lambda=0$)", fontsize=13)
    fig.text(0.53, 0.957, rf"Profiling cost correction ($\lambda={scale:g}$)", fontsize=13)
    fig.text(0.075, 0.903, r"$k=6$, $(B,S)=(64,8\mathrm{K})$, $\rho=80.3\%$, $g_k=1.036$", fontsize=11)
    fig.text(0.53, 0.903, rf"Same model shape + normalized round-cost correction $\delta={delta:.3f}$", fontsize=10.5)
    fig.text(0.075, 0.074, "Gray: checkpoint acceptance only. Purple: paired rollout at nominal s = 0.03; different B/S and timing scope.",
             fontsize=10.5, color="#4c5960")
    fig.text(0.075, 0.035, "Brown: scheduler-window estimate used for calibration. Shared color scale; the sparsity slope remains assumed.",
             fontsize=10.5, color="#4c5960")
    export(fig, axes, f"fig_alpha_s_speedup_calibration_comparison{suffix}")

    s, alpha, eta = grid
    assert np.all(np.diff(eta, axis=0) > 0) and np.all(np.diff(eta, axis=1) < 0)
    assert np.all(eta <= predict(model, calibration, alpha[:, None], s[None, :], 0))
    np.savez_compressed(HERE / f"alpha_s_calibrated_grid{suffix}.npz", s=s, alpha=alpha, speedup_estimate=eta)
    with (HERE / f"alpha_s_calibrated_observations{suffix}.csv").open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(observations[0]))
        writer.writeheader()
        writer.writerows(observations)
    controls = [{"cost_scale": value, "delta": value * calibration["delta_normalized_round_cost"],
                 "predicted_at_alpha_0_8_s_0_05": predict(model, calibration, 0.8, 0.05, value)}
                for value in (0, 1, 1.2)]
    manifest = {
        "model": model, "calibration": calibration, "cost_scale": scale,
        "effective_delta": delta, "controls": controls, "observation_count": len(observations),
        "paired_rollout_reference": {
            **rollout,
            "surface_estimate": predict(model, calibration, rollout["alpha"], rollout["nominal_s"], scale),
        },
        "interpretation": "Ideal surface shape plus aggregate normalized cost correction from one E2 budget",
        "limitations": [
            "Delta absorbs schedule and timing-metric differences; it is not a separately measured CPU overhead",
            "The profiling anchor is a KV-progress/CPU-interval reconstruction, not synchronized GPU wall time",
            "All three repeats are used in calibration, so the anchor agreement is not independent validation",
            "The slope along s remains 6*rho by assumption; no matched budget sweep exists",
            "Cost correction held constant over alpha and s; acceptance-dependent costs are uncalibrated",
            "Gray checkpoint markers have measured acceptance but no matched AR speedup baseline",
            "Purple paired-rollout marker uses nominal s; its local state differs from this surface",
            "Rollout throughput ratio and profiling scheduler-window ratio have different timing scopes",
        ],
        "sources_sha256": sources,
    }
    (HERE / f"alpha_s_calibrated_manifest{suffix}.json").write_text(json.dumps(manifest, indent=2) + "\n")
    print(f"Saved calibrated square figure and before/after comparison (cost scale {scale:g}).")
    print(f"Profiling anchor {calibration['anchor_interval_speedup']:.4f}x; delta={delta:.6f}.")
    print(f"At alpha=0.8, s=0.05: {predict(model, calibration, 0.8, 0.05, scale):.4f}x; 12 measured acceptance points.")


if __name__ == "__main__":
    main()


==> figs/estimated_speed_up/build_alpha_s_prediction.py <==
"""Plot a conditional speedup surface with measured component and acceptance anchors."""

from __future__ import annotations

import csv
import hashlib
import json

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm

from speedup_common import HERE, WORKSPACE

NAME = "fig_alpha_s_speedup_prediction"
DPI = 320


def sha256(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def load_inputs():
    evidence_path = HERE / "alpha_s_speedup_evidence.json"
    evidence = json.loads(evidence_path.read_text())
    # An observation is only reused if its audited raw sources still match.
    for source in evidence["sources"]:
        path = WORKSPACE / source["path"]
        if sha256(path) != source["sha256"]:
            raise ValueError(f"Changed evidence source: {path}; rerun analyze_alpha_s_speedup.py")
    e1_path = WORKSPACE / "paper/tables/why_ssrl/E1_MODEL_KERNEL_BREAKDOWN.csv"
    with e1_path.open(newline="") as stream:
        e1 = list(csv.DictReader(stream))
    return evidence, e1, evidence_path


def derive_model(evidence, e1):
    k, batch, context = evidence["fixed_k"], 64, 8192

    def get_row(b, s):
        matches = [r for r in e1 if int(r["batch_size"]) == b and int(r["context_length"]) == s]
        if len(matches) != 1:
            raise ValueError(f"Expected one measured E1 row at {(b, s)}")
        return matches[0]

    def gemm(row):
        return sum(float(row[x]) for x in ("ffn_ms", "qkvo_ms", "lm_head_ms"))

    anchor, lower, upper = get_row(batch, context), get_row(64, 4096), get_row(128, 4096)
    attention, baseline_gemm = float(anchor["attention_ms"]), gemm(anchor)
    rho = attention / (attention + baseline_gemm)
    query_count = batch * (2 * k + 1) / (k + 1)
    fraction = (query_count - 64) / (128 - 64)
    assert 0 < fraction < 1
    # Transfer a ratio, not absolute times: both interpolation anchors use S=4K.
    # Pure-AR query scaling is a proxy for mixed-forward GEMM, not its measurement.
    g_lower, g_upper = gemm(lower), gemm(upper)
    mixed_gemm_proxy_4k = (1 - fraction) * g_lower + fraction * g_upper
    g_proxy = mixed_gemm_proxy_4k / g_lower
    np.testing.assert_allclose(rho, evidence["e1_anchor"]["two_component_rho"], rtol=1e-12)
    return {
        "k": k, "batch_size": batch, "context_length": context,
        "measured_attention_ms": attention, "measured_gemm_ms": baseline_gemm,
        "rho_from_measured_components": rho,
        "mixed_query_count_ideal": query_count,
        "g_k_estimated_ar_proxy": g_proxy,
        "g_proxy_interpolation_fraction": fraction,
        "g_proxy_anchor_context": 4096,
        "g_proxy_anchors": [
            {"query_count": 64, "measured_gemm_ms": g_lower, "profile": lower["source_profile"]},
            {"query_count": 128, "measured_gemm_ms": g_upper, "profile": upper["source_profile"]},
        ],
        "component_anchor_profile": anchor["source_profile"],
    }


def speedup(model, alpha, sparse_ratio):
    k = model["k"]
    rho, g = model["rho_from_measured_components"], model["g_k_estimated_ar_proxy"]
    return (1 + k * alpha) / ((k + 1) * g * (1 - rho) + (1 + k * sparse_ratio) * rho)


def alpha_at_speedup(model, sparse_ratio, eta):
    k = model["k"]
    rho, g = model["rho_from_measured_components"], model["g_k_estimated_ar_proxy"]
    denominator = (k + 1) * g * (1 - rho) + (1 + k * sparse_ratio) * rho
    return (eta * denominator - 1) / k


def draw(model, points):
    plt.rcParams.update({
        "font.family": "DejaVu Sans", "font.size": 11,
        "axes.labelsize": 13, "axes.linewidth": 1,
        "xtick.labelsize": 10.5, "ytick.labelsize": 10.5,
        "pdf.fonttype": 42, "ps.fonttype": 42,
        "savefig.facecolor": "white",
    })
    sparse_grid = np.linspace(0.025, 0.5, 321)
    alpha_grid = np.linspace(0.2, 1.0, 321)
    s_mesh, alpha_mesh = np.meshgrid(sparse_grid, alpha_grid)
    eta = speedup(model, alpha_mesh, s_mesh)
    assert np.all(np.diff(eta, axis=0) > 0) and np.all(np.diff(eta, axis=1) < 0)

    fig = plt.figure(figsize=(8, 8), dpi=DPI)
    ax = fig.add_axes([0.13, 0.17, 0.69, 0.69])
    # Equal visual emphasis on the regions below and above 1x, with explicit ticks.
    norm = TwoSlopeNorm(vmin=0.25, vcenter=1, vmax=3)
    # Ensure the neutral color is exactly at the break-even value under this norm.
    colors = LinearSegmentedColormap.from_list(
        "speedup", [(0, "#c47b62"), (0.5, "#f9f6f0"),
                    (0.66, "#a8d9d5"), (0.82, "#2c8c8b"), (1, "#154e63")],
    )
    mesh = ax.pcolormesh(s_mesh, alpha_mesh, eta, cmap=colors, norm=norm,
                         shading="auto", rasterized=True)
    contour_levels = [0.75, 1.5, 2.0, 2.5]
    contour = ax.contour(s_mesh, alpha_mesh, eta, levels=contour_levels,
                        colors="#45646b", linewidths=0.9, alpha=0.85)
    label_x = [0.39, 0.32, 0.125, 0.085]
    label_positions = [(s, alpha_at_speedup(model, s, level))
                       for s, level in zip(label_x, contour_levels)]
    ax.clabel(contour, fmt=lambda x: f"{x:g}×", fontsize=10.5,
              inline=True, inline_spacing=7, manual=label_positions)
    boundary = ax.contour(s_mesh, alpha_mesh, eta, levels=[1], colors="#283d46", linewidths=1.8)
    ax.clabel(boundary, fmt={1: "1× boundary"}, fontsize=11, inline=True,
              inline_spacing=7, manual=[(0.32, alpha_at_speedup(model, 0.32, 1))])

    observed_alpha = np.array([p["alpha_from_accepted_per_round"] for p in points])
    nominal_s = np.array([p["s_cfg"] for p in points])
    assert len(points) == 10 and np.all(nominal_s == 0.05)
    color = "#6f4293"
    ax.vlines(0.05, observed_alpha.min(), observed_alpha.max(), color=color, lw=2, zorder=5)
    # No coordinate jitter: the points retain the logged nominal budget and alpha.
    markers = ax.scatter(nominal_s, observed_alpha, s=18, facecolor="white",
                         edgecolor=color, linewidth=1.25, zorder=6)
    np.testing.assert_array_equal(markers.get_offsets()[:, 1], observed_alpha)
    ax.annotate(
        "Measured acceptance\n" + rf"$\alpha$ = {observed_alpha.min():.3f}–{observed_alpha.max():.3f} (10 runs)"
        + "\n" + r"at nominal $s_{\rm cfg}=0.05$",
        xy=(0.05, float(np.median(observed_alpha))), xytext=(0.17, 0.855),
        ha="left", va="center", fontsize=10.8, color="#45235f",
        bbox={"boxstyle": "round,pad=0.45", "fc": "white", "ec": "#d0bedc", "alpha": 0.96},
        arrowprops={"arrowstyle": "-", "color": color, "lw": 1.2,
                    "connectionstyle": "arc3,rad=0.04"},
        zorder=7,
    )
    ax.set(xlim=(sparse_grid[0], sparse_grid[-1]), ylim=(alpha_grid[0], alpha_grid[-1]),
           xlabel=r"Draft KV read ratio $s$", ylabel=r"Accepted-prefix fraction $\alpha$",
           xticks=[0.05, 0.1, 0.2, 0.3, 0.4, 0.5], yticks=[0.2, 0.4, 0.6, 0.8, 1.0])
    ax.set_xticklabels(["0.05", "0.10", "0.20", "0.30", "0.40", "0.50"])
    ax.tick_params(direction="out", length=4, pad=5)
    cax = fig.add_axes([0.845, 0.17, 0.022, 0.69])
    colorbar = fig.colorbar(mesh, cax=cax, ticks=[0.5, 1, 1.5, 2, 2.5, 3])
    colorbar.ax.set_yticklabels(["0.5×", "1×", "1.5×", "2×", "2.5×", "3×"])
    colorbar.set_label("Predicted component speedup", fontsize=12, labelpad=10)
    colorbar.ax.tick_params(labelsize=10.5, length=3)
    cax.axhline(1, color="#283d46", lw=1.3)

    fig.text(0.13, 0.967, r"Qwen3-8B · 2 H100s · TP=2 · $k=6$ · $(B,S)=(64,8\mathrm{K})$",
             ha="left", va="center", fontsize=11.8)
    fig.text(0.13, 0.927,
             f"Measured AR: attention {model['measured_attention_ms']:.2f} ms · GEMM {model['measured_gemm_ms']:.2f} ms",
             ha="left", va="center", fontsize=11.4)
    fig.text(0.13, 0.891,
             rf"$\rho={100 * model['rho_from_measured_components']:.1f}\%$ from profile · $g_k={model['g_k_estimated_ar_proxy']:.3f}$ (interpolated AR proxy)",
             ha="left", va="center", fontsize=10.6, color="#4c5960")
    fig.text(0.13, 0.064,
             "Balanced-model prediction; linear attention cost; Other / TP excluded.",
             ha="left", va="center", fontsize=9.4, color="#4c5960")
    fig.text(0.13, 0.035,
             r"Markers: measured $\alpha$ from variable-length rollouts; reference only.",
             ha="left", va="center", fontsize=9.4, color="#4c5960")

    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    box = ax.get_window_extent(renderer)
    assert abs(box.width - box.height) < 0.01
    for text in fig.texts:
        if not fig.bbox.contains(*text.get_window_extent(renderer).get_points()[0]):
            raise ValueError("Figure text extends past the canvas")
        if not fig.bbox.contains(*text.get_window_extent(renderer).get_points()[1]):
            raise ValueError("Figure text extends past the canvas")
    for suffix in ("png", "pdf"):
        fig.savefig(HERE / f"{NAME}.{suffix}", dpi=DPI)
    plt.close(fig)
    return sparse_grid, alpha_grid, eta


def main():
    evidence, e1, evidence_path = load_inputs()
    model = derive_model(evidence, e1)
    points = evidence["checkpoint_points_8b"]
    sparse_grid, alpha_grid, eta = draw(model, points)
    np.savez_compressed(HERE / "alpha_s_prediction_grid.npz",
                        s=sparse_grid, alpha=alpha_grid, predicted_component_speedup=eta)
    csv_path = HERE / "alpha_s_prediction_observations.csv"
    with csv_path.open("w", newline="") as stream:
        columns = ["checkpoint_step", "measured_alpha", "nominal_budget", "plotted_s_reference",
                   "measured_effective_s", "measured_local_speedup", "matched_local_state_validation"]
        writer = csv.DictWriter(stream, fieldnames=columns)
        writer.writeheader()
        for point in points:
            writer.writerow({
                "checkpoint_step": point["checkpoint_step"],
                "measured_alpha": point["alpha_from_accepted_per_round"],
                "nominal_budget": point["s_cfg"], "plotted_s_reference": point["s_cfg"],
                "measured_effective_s": "", "measured_local_speedup": "",
                "matched_local_state_validation": False,
            })
    manifest = {
        "figure": NAME, "canvas_inches": [8, 8], "plot_aspect_ratio": 1,
        "model": model,
        "surface_status": "conditional balanced GPU-component prediction, not measured wall-time speedup",
        "assumptions": [
            "Balanced k draft stages and one verify stage, no exposed stall or scheduler cost",
            "Attention time linear in effective logical KV reads; verifier shares reads across its queries",
            "Pure-AR GEMM query scaling at S=4K transferred as a ratio to the mixed-query state at S=8K",
            "Other kernels and TP collectives omitted consistently in the ideal component model",
            "Historical acceptance markers use nominal s_cfg, since their aggregate effective s is unknown",
            "Historical variable-length rollout markers indicate acceptance only, not matched local speedup validation",
        ],
        "grid": {"s_range": [float(sparse_grid[0]), float(sparse_grid[-1])],
                 "alpha_range": [float(alpha_grid[0]), float(alpha_grid[-1])],
                 "shape": list(eta.shape)},
        "illustrative_prediction_at_alpha_0_8_s_0_05": float(speedup(model, 0.8, 0.05)),
        "alpha_break_even_at_s_0_05": float(alpha_at_speedup(model, 0.05, 1)),
        "observed_acceptance_range": evidence["checkpoint_alpha_range"],
        "observation_count": len(points),
        "evidence_path": evidence_path.name, "evidence_sha256": sha256(evidence_path),
        "audited_raw_sources": evidence["sources"],
    }
    (HERE / "alpha_s_prediction_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")
    print(f"Saved {NAME}.png/.pdf with a square plot and 10 measured acceptance points.")
    print(f"Measured rho={model['rho_from_measured_components']:.6f}; estimated g_k={model['g_k_estimated_ar_proxy']:.6f}")
    print(f"Conditional example alpha=0.8, s=0.05: {speedup(model, 0.8, 0.05):.3f}x (prediction).")


if __name__ == "__main__":
    main()


==> figs/estimated_speed_up/rebuild.py <==
"""Rebuild the complete speedup bundle in dependency order, using existing data."""

import subprocess
import sys

from speedup_common import HERE, WORKSPACE


def main():
    scripts = (
        "analyze_alpha_s_speedup.py",
        "build_alpha_s_prediction.py",
        "audit_alpha_s_prediction.py",
        "build_alpha_s_calibrated.py",
        "build_alpha_s_1_7b.py",
    )
    for script in scripts:
        print(f"Running {script}", flush=True)
        subprocess.run([sys.executable, str(HERE / script)], cwd=WORKSPACE, check=True)
    print(f"Rebuilt all speedup figures and analysis data in {HERE}", flush=True)


if __name__ == "__main__":
    main()


==> figs/estimated_speed_up/speedup_common.py <==
"""Shared paths and numeric log parsing for the speedup analysis bundle."""

import re
from pathlib import Path


HERE = Path(__file__).resolve().parent
WORKSPACE = HERE.parents[3]
NUMBER = r"[+-]?(?:\d+(?:\.\d*)?|\.\d+)(?:[eE][+-]?\d+)?"
METRIC = re.compile(rf"([A-Za-z_][A-Za-z_0-9/.-]*):(?:np\.(?:float64|float32|int64|int32)\()?({NUMBER})")


==> figs/prepare_caption_panels.py <==
"""Prepare vector panels whose titles and panel letters are supplied by LaTeX.

Run from any directory with Python and PyMuPDF. Inputs are the existing figure
PDFs; this script only removes panel titles and crops/repositions graphic regions.
"""

from pathlib import Path

import fitz


FIGS = Path(__file__).resolve().parent
OUTPUT = FIGS / "caption_panels"


def export_panel(source, name, clip=None, titles=(), xlabel=None):
    with fitz.open(FIGS / source) as document:
        page = document[0]
        for title in titles:
            matches = page.search_for(title)
            if len(matches) != 1:
                raise ValueError(f"Expected one title {title!r} in {source}")
            page.add_redact_annot(matches[0], fill=(1, 1, 1))
        if titles:
            page.apply_redactions(images=0, graphics=0)
        region = fitz.Rect(clip) if clip else page.rect
        with fitz.open() as output:
            target = output.new_page(
                width=region.width, height=region.height + (17 if xlabel else 0)
            )
            target.show_pdf_page(
                fitz.Rect(0, 0, region.width, region.height), document, 0, clip=region
            )
            if xlabel:
                label = page.search_for(xlabel)[0] + (-1, -1, 1, 1)
                left = (region.width - label.width) / 2
                target.show_pdf_page(
                    fitz.Rect(left, region.height + 2,
                              left + label.width, region.height + 2 + label.height),
                    document, 0, clip=label,
                )
            output.save(OUTPUT / name, garbage=4, deflate=True)


def main():
    OUTPUT.mkdir(exist_ok=True)
    for model, original, title in [
        ("1_7b", "1_7b_reward_response_length_dual_axis.pdf", "Qwen 1.7B"),
        ("8b", "8b_reward_response_length_step100_dual_axis.pdf", "Qwen 8B"),
    ]:
        export_panel(f"main_results/{original}", f"reward_response_{model}.pdf", titles=(title,))

    portability = "co_training/checkpoint_portability.pdf"
    export_panel(portability, "checkpoint_legend.pdf", (0, 0, 870.0877, 58))
    export_panel(portability, "checkpoint_acceptance.pdf", (0, 75, 433, 415.652),
                 titles=("(a) Draft-token acceptance",))
    export_panel(portability, "checkpoint_speedup.pdf", (435, 75, 870.0877, 415.652),
                 titles=("(b) Paired generation speedup",))
    export_panel("co_training/online_drafter_adaptation.pdf", "online_adaptation.pdf",
                 (0, 20, 247.4395, 229.4395))

    acceptance = "rollout_discussion/fig_rollout_position_acceptance_1_7b_vs_8b.pdf"
    export_panel(acceptance, "position_acceptance_1_7b.pdf", (0, 13.5, 234, 256),
                 xlabel="Training Step")
    export_panel(acceptance, "position_acceptance_8b.pdf", (234, 13.5, 444, 256),
                 xlabel="Training Step")
    export_panel(acceptance, "position_acceptance_colorbar.pdf", (447, 13.5, 504, 256))


if __name__ == "__main__":
    main()


==> figs/recreate_latency_schematic.py <==
#!/usr/bin/env python3
# /// script
# requires-python = ">=3.10"
# dependencies = ["reportlab>=4.0"]
# ///
"""Draw a compact, square version of the supplied latency schematic.

Run with: uv run iclr2027/figs/recreate_latency_schematic.py
Or install reportlab and run with Python. The source bitmap is not required.
Coordinates use a 312 x 312 point canvas, with the origin at the upper left.
The page is transparent; the legend has an opaque white background.
These are schematic, not measured data. Text and drawing elements are vectors.
"""

from __future__ import annotations

import argparse
import math
from pathlib import Path

from reportlab.lib.colors import HexColor
from reportlab.pdfbase import pdfmetrics
from reportlab.pdfbase.ttfonts import TTFont
from reportlab.pdfgen import canvas


WIDTH, HEIGHT = 312, 312
RED = "#ed1736"
BLUE = "#1265d4"
BLACK = "#101311"


def register_font(font_path: Path | None) -> str:
    candidates = [font_path] if font_path else [
        Path("/System/Library/Fonts/Supplemental/Chalkboard.ttc"),
        Path("/System/Library/Fonts/Supplemental/Comic Sans MS.ttf"),
        Path("C:/Windows/Fonts/comic.ttf"),
        Path("/usr/share/fonts/truetype/msttcorefonts/Comic_Sans_MS.ttf"),
        Path("/usr/share/fonts/truetype/msttcorefonts/comic.ttf"),
    ]
    for candidate in candidates:
        if candidate and candidate.is_file():
            pdfmetrics.registerFont(TTFont("ReferenceSans", str(candidate)))
            return "ReferenceSans"
    if font_path:
        raise FileNotFoundError(font_path)
    print("No matching handwriting font was found; using Helvetica. Use --font for a closer match.")
    return "Helvetica"


def draw_figure(output: Path, font: str) -> None:
    output.parent.mkdir(parents=True, exist_ok=True)
    c = canvas.Canvas(str(output), pagesize=(WIDTH, HEIGHT), pageCompression=1)
    c.setTitle("Latency versus live KV working set / context length")
    c.setSubject("Vector reconstruction of the supplied latency schematic")
    c.setAuthor("Python / ReportLab")

    def line(x1, y1, x2, y2, color=BLACK, width=1):
        c.setStrokeColor(HexColor(color))
        c.setLineWidth(width)
        c.setLineCap(0)
        c.setDash()
        c.line(x1, HEIGHT - y1, x2, HEIGHT - y2)

    def polygon(points, color):
        p = c.beginPath()
        p.moveTo(points[0][0], HEIGHT - points[0][1])
        for x, y in points[1:]:
            p.lineTo(x, HEIGHT - y)
        p.close()
        c.setFillColor(HexColor(color))
        c.drawPath(p, fill=1, stroke=0)

    def text(label, x, baseline, size, color=BLACK, width=None, rotation=0):
        c.saveState()
        c.translate(x, HEIGHT - baseline)
        c.rotate(rotation)
        t = c.beginText(0, 0)
        t.setFillColor(HexColor(color))
        c.setStrokeColor(HexColor(color))
        c.setLineWidth(0.1)
        t.setTextRenderMode(2)
        # Chalkboard lacks U+00D7; use a font with that glyph for the symbol.
        parts = label.split("×")
        natural_width = sum(pdfmetrics.stringWidth(part, font, size) for part in parts)
        natural_width += (len(parts) - 1) * pdfmetrics.stringWidth("×", "Helvetica", size)
        if width is not None:
            t.setHorizScale(100 * width / natural_width)
        for index, part in enumerate(parts):
            if index:
                t.setFont("Helvetica", size)
                t.textOut("×")
            t.setFont(font, size)
            t.textOut(part)
        c.drawText(t)
        c.restoreState()

    def rounded_top_bar(x, top, width, colors):
        bottom, radius = 281.4, 1.8
        p = c.beginPath()
        p.moveTo(x, HEIGHT - bottom)
        p.lineTo(x, HEIGHT - top - radius)
        p.curveTo(x, HEIGHT - top - 0.6, x + 0.6, HEIGHT - top,
                  x + radius, HEIGHT - top)
        p.lineTo(x + width - radius, HEIGHT - top)
        p.curveTo(x + width - 0.6, HEIGHT - top, x + width, HEIGHT - top - 0.6,
                  x + width, HEIGHT - top - radius)
        p.lineTo(x + width, HEIGHT - bottom)
        p.close()
        c.saveState()
        c.clipPath(p, stroke=0, fill=0)
        c.linearGradient(x, 0, x + width, 0,
                         [HexColor(value) for value in colors], [0, 0.3, 1])
        c.restoreState()
        c.setStrokeColor(HexColor(colors[0]))
        c.setLineWidth(0.5)
        c.drawPath(p, fill=0, stroke=1)

    def trend(start, control1, control2, end, tip, color):
        p = c.beginPath()
        p.moveTo(start[0], HEIGHT - start[1])
        p.curveTo(control1[0], HEIGHT - control1[1],
                  control2[0], HEIGHT - control2[1], end[0], HEIGHT - end[1])
        c.setStrokeColor(HexColor(color))
        c.setLineWidth(1.45)
        c.setLineCap(0)
        c.setDash([5.1, 3.5])
        c.drawPath(p, stroke=1, fill=0)
        c.setDash()
        dx, dy = tip[0] - end[0], tip[1] - end[1]
        length = math.hypot(dx, dy)
        ux, uy = dx / length, dy / length
        base = (tip[0] - 8.2 * ux, tip[1] - 8.2 * uy)
        polygon([tip, (base[0] - 3.45 * uy, base[1] + 3.45 * ux),
                 (base[0] + 3.45 * uy, base[1] - 3.45 * ux)], color)

    # Leave the page unpainted for transparency and tighten the left margin.
    c.translate(-7, 0)

    # Keep the legend opaque even when placed over a colored page or slide.
    c.setFillAlpha(1)
    c.setFillColor(HexColor("#ffffff"))
    c.setStrokeColor(HexColor("#dfdfdf"))
    c.setLineWidth(0.7)
    c.roundRect(56, HEIGHT - 64, 220, 52, 5.5, fill=1, stroke=1)
    c.setFillColor(HexColor("#ff989b"))
    c.setStrokeColor(HexColor("#fa858d"))
    c.setLineWidth(0.5)
    c.rect(70, HEIGHT - 32, 10, 10, fill=1, stroke=1)
    c.setFillColor(HexColor("#428bea"))
    c.setStrokeColor(HexColor("#247ce2"))
    c.rect(70, HEIGHT - 53, 10, 10, fill=1, stroke=1)
    text("AR (baseline)", 93, 32, 13)
    text("Sparse Draft + Verify", 93, 53, 13)

    # Grouped bars. Keep all four pairs shown in the reference.
    for x, top, width in [(41, 245, 15), (93, 226, 15),
                           (145, 192, 15), (196, 130, 15)]:
        rounded_top_bar(x, top, width, ["#f9aaa5", "#fa9795", "#f58f91"])
    for x, top, width in [(58, 260.5, 15), (110, 257.5, 15),
                           (162, 250.5, 15), (213, 237.5, 15)]:
        rounded_top_bar(x, top, width, ["#5995e7", "#4a89e7", "#4081e1"])

    # Small stems connecting the first bars to the trend guides.
    for x, top, base in [(48.5, 236, 245), (100.5, 216, 226)]:
        line(x, top, x, base, "#f15b6c", 1.4)
        line(x - 1, top, x + 3.8, top, "#f15b6c", 1.15)
    for x, top, base in [(65.5, 255, 260.5), (117.5, 251.8, 257.5),
                          (169.5, 244, 250.5)]:
        line(x, top, x, base, "#347dcc", 1.3)
        line(x - 0.9, top, x + 3.7, top, "#347dcc", 1.1)

    trend((48, 236), (110, 219), (171, 183), (210, 103),
          (214, 96), RED)
    trend((65, 255), (124, 251), (174, 252), (228, 224),
          (235, 220), "#277cdd")

    # The vertical axis also indicates increasing latency in the compact layout.
    line(26, 282.8, 239, 282.8, "#d0d3d0", 1.8)
    line(32.4, 282, 32.4, 103, "#d0d3d0", 2)
    line(26, 282, 240, 282, BLACK, 1.15)
    polygon([(247, 282), (239.5, 278.3), (239.5, 285.5)], BLACK)
    line(32, 282, 32, 103, BLACK, 1.1)
    polygon([(32, 96), (28.5, 103), (35.5, 103)], BLACK)

    # Larger labels; omit the per-token qualifier and the long x-axis title.
    text("Latency", 22, 214, 14.5, rotation=90)
    text("Small", 38, 304, 14.5)
    text("Medium", 107, 304, 14.5)
    text("Large", 191, 304, 14.5)
    text("AR cost", 225, 98, 13.4, "#db1233")
    text("rises quickly", 225, 115, 13.4, "#db1233")
    text("Sparse draft", 239, 219, 13.4, "#0061cf", width=74)
    text("stays lower", 239, 236, 13.4, "#0061cf", width=68)

    c.showPage()
    c.save()


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path,
                        default=Path(__file__).resolve().parents[2]
                        / "output/pdf/latency_context_schematic.pdf")
    parser.add_argument("--font", type=Path, help="Optional TrueType font path")
    args = parser.parse_args()
    draw_figure(args.output, register_font(args.font))
    print(args.output.resolve())


if __name__ == "__main__":
    main()


==> figs/relabel_scheduler.py <==
"""Unify scheduler labels in existing vector PDFs without changing figure data.

Run from any directory with Python and PyMuPDF installed. The method diagram
uses the macOS Comic Sans MS font because its embedded subsets omit required
replacement glyphs; pass --comic-font for another installation of that font.
Already updated PDFs are left untouched.
"""

from __future__ import annotations

import argparse
from collections import Counter
from pathlib import Path

import fitz


LABEL = "KV-aware AIMD scheduler"
TARGETS = {
    "method.pdf": ("AIMD Scheduler", True),
    "sys_profiling/c_fig_kv_work_stitched_1_7b_paper_4x3.pdf": (
        "KV-Aware AIMD Scheduler", False,
    ),
    "sys_profiling/fig_supporting_systems_row.pdf": (
        "KV-Aware AIMD Scheduler", False,
    ),
}


def spans(page):
    return [
        span
        for block in page.get_text("dict")["blocks"]
        for line in block.get("lines", [])
        for span in line["spans"]
    ]


def drawings(page):
    # Text removal can change paint sequence numbers, but not vector geometry.
    return [
        {key: value for key, value in item.items() if key != "seqno"}
        for item in page.get_drawings()
    ]


def relabel(path: Path, old_label: str, centered: bool, comic_font: Path):
    with fitz.open(path) as document:
        if len(document) != 1:
            raise ValueError(f"Expected a one-page figure: {path}")
        page = document[0]
        original_spans = spans(page)
        matches = [span for span in original_spans if span["text"] == old_label]
        updated = [span for span in original_spans if span["text"] == LABEL]
        if not matches and len(updated) == 1:
            print(f"Already unified: {path.name}")
            return
        if len(matches) != 1 or updated:
            raise ValueError(f"Expected exactly one original label: {path}")
        span = matches[0]
        if centered:
            font = fitz.Font(fontfile=str(comic_font))
        else:
            font_xref = next(
                entry[0] for entry in page.get_fonts()
                if entry[3].split("+")[-1] == span["font"]
            )
            font = fitz.Font(fontbuffer=document.extract_font(font_xref)[3])
        if not all(font.has_glyph(ord(char)) for char in LABEL):
            raise ValueError(f"The font lacks required replacement glyphs: {path}")

        original_drawings = drawings(page)
        expected_text = Counter(item["text"] for item in original_spans)
        expected_text.subtract([old_label])
        expected_text.update([LABEL])
        page.add_redact_annot(fitz.Rect(span["bbox"]), fill=None, cross_out=False)
        page.apply_redactions(images=0, graphics=0, text=0)
        page.insert_font(fontname="UnifiedSchedulerLabel", fontbuffer=font.buffer)
        x, y = span["origin"]
        size = span["size"]
        if centered:
            # Keep the label on one line within the existing 250-point panel.
            size = min(size, 223 / font.text_length(LABEL, fontsize=1))
            width = font.text_length(LABEL, fontsize=size)
            x = (span["bbox"][0] + span["bbox"][2] - width) / 2
        page.insert_text(
            (x, y), LABEL, fontsize=size, fontname="UnifiedSchedulerLabel",
            color=fitz.sRGB_to_pdf(span["color"]),
        )
        if drawings(page) != original_drawings:
            raise RuntimeError(f"Relabeling changed vector geometry: {path}")
        if Counter(item["text"] for item in spans(page)) != +expected_text:
            raise RuntimeError(f"Relabeling changed other figure text: {path}")
        document.subset_fonts()
        temporary = path.with_name(path.stem + ".relabel-tmp.pdf")
        document.save(temporary, garbage=4, deflate=True)
    with fitz.open(temporary) as check:
        if Counter(item["text"] for item in spans(check[0])) != +expected_text:
            raise RuntimeError(f"Saved PDF text differs from expected labels: {path}")
    temporary.replace(path)
    print(f"Unified {path.name}; preserved {len(original_drawings)} vector objects.")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--comic-font", type=Path,
        default=Path("/System/Library/Fonts/Supplemental/Comic Sans MS.ttf"),
    )
    args = parser.parse_args()
    folder = Path(__file__).resolve().parent
    for filename, (old_label, centered) in TARGETS.items():
        relabel(folder / filename, old_label, centered, args.comic_font)


if __name__ == "__main__":
    main()


==> figs/rollout_discussion/plot_rollout_acceleration_analysis.py <==
#!/usr/bin/env python3
"""Render the four paper figures for the 8B rollout-acceleration analysis."""

from __future__ import annotations

import math
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.ticker import PercentFormatter, StrMethodFormatter

plt.switch_backend("Agg")


BASE_DIR = Path(__file__).resolve().parent
FIGURE_SIZE = (7.0, 3.8)
PNG_DPI = 300

POSITION_CSV = (
    BASE_DIR
    / "exp2_acceptance_point_wise"
    / "8b_sparsespec_position_acceptance_training_steps.csv"
)
SCATTER_CSV = (
    BASE_DIR / "exp2_acceptratio_scatter" / "8b_timing_acceptance_scatter_balanced.csv"
)
ENTROPY_CSV = BASE_DIR / "exp2_entropy" / "8b_acceptance_entropy.csv"
THROUGHPUT_CSV = (
    BASE_DIR / "exp2_throughput" / "8B" / "8b_throughput_accept_ratio_no_sglang.csv"
)

OUTPUT_STEMS = {
    "position": BASE_DIR / "fig_rollout_position_acceptance_8b",
    "scatter": BASE_DIR / "fig_rollout_timing_acceptance_8b",
    "entropy": BASE_DIR / "fig_rollout_entropy_acceptance_8b",
    "throughput": BASE_DIR / "fig_rollout_throughput_8b",
}

METHOD_STYLES = {
    "vLLM": {
        "label": "AR",
        "color": "#4D4D4D",
        "marker": "P",
        "linestyle": (0, (4, 2)),
    },
    "SparseSpec": {
        "label": "Ours",
        "color": "#0072B2",
        "marker": "o",
        "linestyle": "-",
    },
    "SpecRL": {
        "label": "History Retrieval",
        "color": "#009E73",
        "marker": "D",
        "linestyle": (0, (6, 2)),
    },
    "Eagle3": {
        "label": "Auxiliary Proposer",
        "color": "#CC79A7",
        "marker": "s",
        "linestyle": (0, (5, 2, 1, 2)),
    },
    "N-gram": {
        "label": "N-gram Lookup",
        "color": "#D55E00",
        "marker": "X",
        "linestyle": ":",
    },
}

THROUGHPUT_VARIANTS = {
    "8b_vllm_filled_step100": "vLLM",
    "8b_sparsespec_golden": "SparseSpec",
    "8b_specrl_suffix": "SpecRL",
    "8b_eagle3_greedy_k5_legacy": "Eagle3",
    "8b_ngram_k5": "N-gram",
}


def configure_style() -> None:
    """Apply one publication style to all four figures."""
    plt.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["DejaVu Sans"],
            "font.size": 9.0,
            "axes.labelsize": 9.5,
            "axes.linewidth": 0.8,
            "axes.facecolor": "white",
            "figure.facecolor": "white",
            "legend.fontsize": 8.0,
            "xtick.labelsize": 8.5,
            "ytick.labelsize": 8.5,
            "xtick.major.width": 0.8,
            "ytick.major.width": 0.8,
            "xtick.major.size": 3.5,
            "ytick.major.size": 3.5,
            "lines.linewidth": 1.8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.facecolor": "white",
        }
    )


def require_columns(frame: pd.DataFrame, columns: set[str], source: Path) -> None:
    missing = sorted(columns - set(frame.columns))
    if missing:
        raise ValueError(f"{source} is missing columns: {missing}")


def style_axis(axis: plt.Axes, grid_axis: str = "both") -> None:
    axis.set_axisbelow(True)
    axis.grid(axis=grid_axis, color="#D9DDE3", linewidth=0.65, alpha=0.8)
    axis.spines["top"].set_visible(False)
    axis.spines["right"].set_visible(False)
    axis.spines["left"].set_color("#333333")
    axis.spines["bottom"].set_color("#333333")
    axis.tick_params(axis="both", colors="#222222")


def save_figure(figure: plt.Figure, stem: Path) -> None:
    """Save fixed-size raster and vector outputs without tight-crop size drift."""
    figure.savefig(stem.with_suffix(".png"), dpi=PNG_DPI)
    figure.savefig(stem.with_suffix(".pdf"))
    plt.close(figure)


def load_position_data() -> pd.DataFrame:
    frame = pd.read_csv(POSITION_CSV)
    require_columns(
        frame,
        {"model_size", "checkpoint_step", "position", "acceptance_rate"},
        POSITION_CSV,
    )
    frame = frame[frame["model_size"].astype(str).str.lower().eq("8b")].copy()
    steps = (20, 40, 60, 80, 100)
    positions = (1, 2, 3, 4, 5, 6)
    expected = {(step, position) for step in steps for position in positions}
    observed = set(
        frame[["checkpoint_step", "position"]].itertuples(index=False, name=None)
    )
    if observed != expected or len(frame) != len(expected):
        raise ValueError(
            "The 8B position-wise acceptance matrix is incomplete or duplicated"
        )
    if not frame["acceptance_rate"].between(0.0, 1.0).all():
        raise ValueError("Position-wise acceptance rates must lie in [0, 1]")
    return frame


def plot_position_acceptance(frame: pd.DataFrame) -> None:
    steps = [20, 40, 60, 80, 100]
    positions = [1, 2, 3, 4, 5, 6]
    matrix = (
        frame.pivot(
            index="position", columns="checkpoint_step", values="acceptance_rate"
        )
        .reindex(index=positions, columns=steps)
        .to_numpy()
    )

    figure, axis = plt.subplots(figsize=FIGURE_SIZE, layout="constrained")
    heatmap = axis.imshow(
        matrix,
        aspect="auto",
        cmap="Blues",
        interpolation="nearest",
        vmin=0.60,
        vmax=0.96,
    )
    axis.set_xlabel("Training Step")
    axis.set_ylabel("Draft token position")
    axis.set_xticks(np.arange(len(steps)), labels=steps)
    axis.set_yticks(np.arange(len(positions)), labels=positions)
    axis.tick_params(which="minor", bottom=False, left=False)
    axis.set_xticks(np.arange(-0.5, len(steps), 1), minor=True)
    axis.set_yticks(np.arange(-0.5, len(positions), 1), minor=True)
    axis.grid(which="minor", color="white", linewidth=1.0, alpha=0.75)
    for spine in axis.spines.values():
        spine.set_visible(False)

    for row in range(matrix.shape[0]):
        for column in range(matrix.shape[1]):
            value = matrix[row, column]
            axis.text(
                column,
                row,
                f"{value:.1%}",
                ha="center",
                va="center",
                color="white" if value >= 0.82 else "#1F2933",
                fontsize=8.0,
                fontweight="semibold",
            )

    colorbar = figure.colorbar(heatmap, ax=axis, fraction=0.045, pad=0.025)
    colorbar.set_label("Acceptance rate")
    colorbar.ax.yaxis.set_major_formatter(PercentFormatter(xmax=1.0, decimals=0))
    colorbar.ax.tick_params(labelsize=8.5, width=0.8, length=3.5)
    colorbar.outline.set_linewidth(0.8)
    save_figure(figure, OUTPUT_STEMS["position"])


def load_scatter_data() -> pd.DataFrame:
    frame = pd.read_csv(SCATTER_CSV)
    require_columns(
        frame,
        {"model_scale", "method", "step", "timing_per_token_ms/gen", "acceptance_rate"},
        SCATTER_CSV,
    )
    frame = frame[frame["model_scale"].eq("8B")].copy()
    expected_methods = {"SparseSpec", "SpecRL", "Eagle3", "N-gram"}
    if set(frame["method"]) != expected_methods:
        raise ValueError(
            "The balanced scatter CSV does not contain the four expected 8B methods"
        )
    if frame.groupby("method").size().nunique() != 1:
        raise ValueError("The timing/acceptance scatter input is not method-balanced")
    if not frame["acceptance_rate"].between(0.0, 1.0).all():
        raise ValueError("Scatter acceptance rates must lie in [0, 1]")
    return frame


def plot_timing_acceptance(frame: pd.DataFrame) -> None:
    figure, axis = plt.subplots(figsize=FIGURE_SIZE, layout="constrained")
    for method in ("SparseSpec", "SpecRL", "Eagle3", "N-gram"):
        data = frame[frame["method"].eq(method)]
        style = METHOD_STYLES[method]
        axis.scatter(
            data["timing_per_token_ms/gen"],
            data["acceptance_rate"],
            s=30,
            marker=style["marker"],
            facecolors=style["color"],
            edgecolors="white",
            linewidths=0.45,
            alpha=0.78,
            label=style["label"],
            zorder=3,
        )
        axis.scatter(
            [data["timing_per_token_ms/gen"].median()],
            [data["acceptance_rate"].median()],
            s=105,
            marker=style["marker"],
            facecolors=style["color"],
            edgecolors="#111111",
            linewidths=1.0,
            zorder=5,
        )

    x_values = frame["timing_per_token_ms/gen"]
    x_margin = max(0.002, float(x_values.max() - x_values.min()) * 0.04)
    axis.set_xlim(float(x_values.min()) - x_margin, float(x_values.max()) + x_margin)
    axis.set_ylim(0.0, 0.84)
    axis.set_xlabel("Generation time per token (ms)")
    axis.set_ylabel("Draft-token acceptance rate")
    axis.yaxis.set_major_formatter(PercentFormatter(xmax=1.0, decimals=0))
    axis.legend(
        loc="upper right",
        frameon=True,
        facecolor="white",
        edgecolor="#D0D0D0",
        framealpha=0.96,
        handletextpad=0.55,
        borderpad=0.55,
    )
    style_axis(axis)
    save_figure(figure, OUTPUT_STEMS["scatter"])


def load_entropy_data() -> pd.DataFrame:
    frame = pd.read_csv(ENTROPY_CSV)
    require_columns(
        frame, {"method", "metric", "step", "value", "is_estimated"}, ENTROPY_CSV
    )
    observed = set(frame[["method", "metric"]].itertuples(index=False, name=None))
    # The long-form file also retains raw observed-acceptance rows for provenance.
    required = {
        ("SparseSpec", "actor_entropy"),
        ("SparseSpec", "acceptance_relative_decline"),
        ("Eagle3", "acceptance_relative_decline"),
    }
    if not required.issubset(observed):
        raise ValueError(
            f"The entropy/acceptance CSV is missing series: {sorted(required - observed)}"
        )
    return frame


def plot_entropy_acceptance(frame: pd.DataFrame) -> None:
    figure, entropy_axis = plt.subplots(figsize=FIGURE_SIZE, layout="constrained")
    decline_axis = entropy_axis.twinx()

    entropy = frame[frame["metric"].eq("actor_entropy")].sort_values("step")
    entropy_line = entropy_axis.plot(
        entropy["step"],
        entropy["value"],
        color="#4D4D4D",
        linewidth=1.8,
        label="Entropy",
        zorder=3,
    )[0]

    decline_lines = []
    for method in ("SparseSpec", "Eagle3"):
        data = frame[
            frame["method"].eq(method)
            & frame["metric"].eq("acceptance_relative_decline")
        ].sort_values("step")
        style = METHOD_STYLES[method]
        line = decline_axis.plot(
            data["step"],
            data["value"],
            color=style["color"],
            marker=style["marker"],
            markersize=4.5,
            markerfacecolor=style["color"],
            markeredgecolor="white",
            markeredgewidth=0.55,
            linewidth=1.7,
            linestyle=style["linestyle"],
            label=f"{style['label']} decline",
            zorder=4,
        )[0]
        decline_lines.append(line)

    entropy_margin = max(
        0.03, float(entropy["value"].max() - entropy["value"].min()) * 0.08
    )
    entropy_axis.set_ylim(
        max(0.0, float(entropy["value"].min()) - entropy_margin),
        float(entropy["value"].max()) + entropy_margin,
    )
    max_decline = float(
        frame.loc[frame["metric"].eq("acceptance_relative_decline"), "value"].max()
    )
    decline_axis.set_ylim(0.0, max(0.05, math.ceil(max_decline * 20.0) / 20.0))
    entropy_axis.set_xlim(0, 100)
    entropy_axis.set_xticks(np.arange(0, 101, 20))
    entropy_axis.set_xlabel("Training step")
    entropy_axis.set_ylabel("Entropy")
    decline_axis.set_ylabel("Acceptance decline")
    decline_axis.yaxis.set_major_formatter(PercentFormatter(xmax=1.0, decimals=0))
    decline_axis.spines["top"].set_visible(False)
    decline_axis.spines["right"].set_color("#333333")
    decline_axis.tick_params(axis="y", colors="#222222")
    style_axis(entropy_axis, grid_axis="y")
    figure.legend(
        [entropy_line, *decline_lines],
        [entropy_line.get_label(), *(line.get_label() for line in decline_lines)],
        loc="outside upper center",
        ncol=3,
        frameon=False,
        handlelength=2.7,
        columnspacing=1.25,
    )
    save_figure(figure, OUTPUT_STEMS["entropy"])


def load_throughput_data() -> pd.DataFrame:
    frame = pd.read_csv(THROUGHPUT_CSV)
    require_columns(
        frame,
        {
            "model_scale",
            "method",
            "variant_id",
            "step",
            "record_status",
            "throughput_tokens_per_s_per_gpu",
        },
        THROUGHPUT_CSV,
    )
    frame = frame[
        frame["model_scale"].eq("8B") & frame["variant_id"].isin(THROUGHPUT_VARIANTS)
    ].copy()
    if set(frame["variant_id"]) != set(THROUGHPUT_VARIANTS):
        missing = sorted(set(THROUGHPUT_VARIANTS) - set(frame["variant_id"]))
        raise ValueError(f"The throughput CSV is missing 8B variants: {missing}")
    if frame.duplicated(["variant_id", "step"]).any():
        raise ValueError("The throughput CSV has duplicate variant/step pairs")
    if frame["throughput_tokens_per_s_per_gpu"].isna().any():
        raise ValueError("The selected throughput series contain missing values")
    return frame


def plot_throughput(frame: pd.DataFrame) -> None:
    figure, axis = plt.subplots(figsize=FIGURE_SIZE, layout="constrained")
    handles = []
    labels = []
    for variant, method in THROUGHPUT_VARIANTS.items():
        data = frame[frame["variant_id"].eq(variant)].sort_values("step")
        style = METHOD_STYLES[method]
        axis.plot(
            data["step"],
            data["throughput_tokens_per_s_per_gpu"],
            color=style["color"],
            linewidth=0.75,
            alpha=0.22,
            zorder=2,
        )
        smoothed = (
            data["throughput_tokens_per_s_per_gpu"]
            .rolling(
                window=7,
                center=True,
                min_periods=1,
            )
            .mean()
        )
        line = axis.plot(
            data["step"],
            smoothed,
            color=style["color"],
            linewidth=2.0 if method == "SparseSpec" else 1.7,
            linestyle=style["linestyle"],
            label=style["label"],
            zorder=3,
        )[0]
        handles.append(line)
        labels.append(style["label"])

    axis.set_xlim(1, 100)
    axis.set_xticks(np.arange(20, 101, 20))
    axis.set_xlabel("Training step")
    axis.set_ylabel("Training throughput")
    axis.yaxis.set_major_formatter(StrMethodFormatter("{x:,.0f}"))
    style_axis(axis, grid_axis="y")
    figure.legend(
        handles,
        labels,
        loc="outside upper center",
        ncol=5,
        frameon=False,
        handlelength=2.5,
        columnspacing=1.05,
    )
    save_figure(figure, OUTPUT_STEMS["throughput"])


def main() -> None:
    configure_style()
    plot_position_acceptance(load_position_data())
    plot_timing_acceptance(load_scatter_data())
    plot_entropy_acceptance(load_entropy_data())
    plot_throughput(load_throughput_data())
    for stem in OUTPUT_STEMS.values():
        print(f"Wrote {stem.with_suffix('.png')}")
        print(f"Wrote {stem.with_suffix('.pdf')}")


if __name__ == "__main__":
    main()


==> figs/sys_profiling/build_final_figures.py <==
#!/usr/bin/env python3
"""Render compact paper figures with equally sized square plotting regions.

Read approved CSV inputs in the parent directory without regenerating data.
The recompute trajectory is simulated with observed totals; its provenance is
disclosed in supporting_systems_final.tex and README.md alongside the figures.
"""

from __future__ import annotations

import csv
import hashlib
import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Ellipse
from matplotlib.transforms import Bbox

OUT = Path(__file__).resolve().parent
SOURCE = OUT.parent
TILE_INCHES = 1.8
DPI = 400
AX_LEFT, AX_BOTTOM, AX_SIDE = 0.22, 0.20, 0.64
OUTER_PAD_INCHES, PANEL_GAP_INCHES = 0.025, 0.045
JITTER_SEED, JITTER_HALF_WIDTH = 20260909, 3.0
TAIL_UTILIZATION_PCT = 70.0
TAIL_MARK_COLOR = "#76529a"
COMPONENTS = {
    "attention": ("Attention", "#9467bd"),
    "ffn": ("FFN", "#4c78a8"),
    "qkvo": ("QKVO", "#168575"),
    "lm_head": ("LM head", "#e5b14b"),
    "other_model_kernel": ("Other", "#b8bec5"),
}
METHODS = {
    "recompute256": ("Recompute", "#9467bd"),
    "static256": ("Offload", "#d17827"),
    "aimd_floor160_proactive95": ("KV-aware AIMD scheduler", "#168575"),
}
INPUT_FILES = {
    "attention": "attention_breakdown_bars.csv",
    "survival": "response_length_kv_pressure_survival.csv",
    "length_summary": "response_length_kv_pressure_summary.csv",
    "states": "response_length_kv_pressure_states.csv",
    "kv_work": "synthetic_recompute_stitched_points.csv",
}


def load_data() -> tuple[dict, list[dict]]:
    data, manifest = {}, []
    for key, name in INPUT_FILES.items():
        path = SOURCE / name
        with path.open(newline="") as stream:
            data[key] = list(csv.DictReader(stream))
        content = path.read_bytes()
        manifest.append({"source": f"../{name}", "bytes": len(content),
                         "sha256": hashlib.sha256(content).hexdigest()})
    if len(data["attention"]) != 5 or len(data["states"]) != 4861:
        raise ValueError("The approved attention or pressure inputs have changed")
    if int(data["length_summary"][0]["responses"]) != 4096:
        raise ValueError("Expected the approved 4096-response rollout")
    return data, manifest


def header_legend(fig, handles, labels, index, count, *, y=0.99, columns=3):
    legend = fig.legend(
        handles, labels, loc="upper center", bbox_to_anchor=((index + 0.55) / count, y),
        ncol=columns, frameon=False, fontsize=5.7, handlelength=1.1,
        handletextpad=0.35, columnspacing=0.85, labelspacing=0.3, borderaxespad=0,
    )
    return [legend]


def attention_panel(fig, ax, data, index, count):
    rows = data["attention"]
    positions = np.arange(len(rows))
    bottom = np.zeros(len(rows))
    handles = {}
    for group in ["ffn", "qkvo", "lm_head", "other_model_kernel", "attention"]:
        label, color = COMPONENTS[group]
        values = np.array([float(row[f"{group}_ms"]) for row in rows])
        handles[group] = ax.bar(
            positions, values, bottom=bottom, width=0.64, label=label,
            color=color, edgecolor="white", linewidth=0.25,
        )
        bottom += values
    np.testing.assert_allclose(bottom, [float(row["non_tp_model_kernel_ms"]) for row in rows], rtol=1e-12)
    for x, total in zip(positions, bottom):
        ax.text(x, total + 0.23, f"{total:.2f}", ha="center", va="bottom", fontsize=5.2)
    ax.set(
        xticks=positions,
        xticklabels=[f"({row['batch_size']},\n{int(row['context_length']) // 1024}K)" for row in rows],
        xlabel=r"Active batch / context $(B,S)$", ylabel="GPU kernel time (ms)",
        xlim=(-0.5, 4.5), ylim=(0, 21), yticks=[0, 5, 10, 15, 20],
    )
    ax.tick_params(axis="x", labelsize=5.4, pad=1)
    ax.grid(axis="y", alpha=0.2, linewidth=0.5)
    return header_legend(fig, [handles[key] for key in COMPONENTS],
                         [label for label, _ in COMPONENTS.values()], index, count)


def response_panel(fig, ax, data, index, count):
    rows = data["survival"]
    x = np.array([int(row["response_length_tokens"]) / 1024 for row in rows])
    y = np.array([float(row["longer_responses_pct"]) for row in rows])
    ax.step(x, y, where="post", color="#9467bd", lw=1)
    ax.fill_between(x, y, step="post", color="#9467bd", alpha=0.08)
    summary = data["length_summary"][0]
    for field, label, location in [
        ("length_p50_tokens", "Median", (10.2, 63)),
        ("length_p90_tokens", "P90", (13.2, 29)),
    ]:
        value = float(summary[field]) / 1024
        fraction = y[np.searchsorted(x, value, side="right") - 1]
        ax.plot(value, fraction, "o", color="#9467bd", ms=2.5)
        ax.annotate(
            f"{label}\n{value:.2f}K", (value, fraction), xytext=location,
            color="#5c3d80", fontsize=6,
            arrowprops={"arrowstyle": "-", "color": "#9467bd", "lw": 0.55},
        )
    ax.set(
        xlabel="Response length (K tokens)", ylabel="Responses longer than x (%)",
        xlim=(0, 24), ylim=(0, 104), xticks=[0, 8, 16, 24], yticks=[0, 25, 50, 75, 100],
    )
    ax.grid(alpha=0.16, linewidth=0.5)
    return []


def estimate_tail_crossings(states):
    """Interpolate each replica's final downward crossing of the KV threshold."""
    estimates = []
    for worker in sorted({row["worker_pid"] for row in states}):
        rows = sorted((row for row in states if row["worker_pid"] == worker),
                      key=lambda row: int(row["scheduler_iteration"]))
        utilization = np.array([float(row["active_kv_utilization_pct"]) for row in rows])
        above = np.flatnonzero(utilization >= TAIL_UTILIZATION_PCT)
        if not len(above) or above[-1] == len(rows) - 1:
            raise ValueError(f"Replica {worker} has no final downward KV threshold crossing")
        index = above[-1]
        before, after = rows[index:index + 2]
        fraction = (TAIL_UTILIZATION_PCT - utilization[index]) / (utilization[index + 1] - utilization[index])
        estimate = {"worker_pid": worker}
        for field in ["scheduler_progress_pct", "active_requests"]:
            start, end = float(before[field]), float(after[field])
            estimate[field] = start + fraction * (end - start)
        estimate["progress_bracket_pct"] = [float(row["scheduler_progress_pct"]) for row in [before, after]]
        estimates.append(estimate)
    return estimates


def pressure_panel(fig, ax, data, index, count):
    states = data["states"]
    order = np.random.default_rng(20260908).permutation(len(states))
    ordered = [states[i] for i in order]
    active = np.array([int(row["active_requests"]) for row in ordered], dtype=float)
    progress = np.array([float(row["scheduler_progress_pct"]) for row in ordered])
    utilization = np.array([float(row["active_kv_utilization_pct"]) for row in ordered])
    offsets = np.random.default_rng(JITTER_SEED).uniform(-np.minimum(JITTER_HALF_WIDTH, active), JITTER_HALF_WIDTH)
    points = ax.scatter(
        active + offsets, utilization,
        c=progress, cmap="viridis", vmin=0, vmax=100,
        s=1.7, alpha=0.65, linewidths=0, rasterized=True,
    )
    estimates = estimate_tail_crossings(states)
    crossing_x = np.array([row["active_requests"] for row in estimates])
    mean_progress = np.mean([row["scheduler_progress_pct"] for row in estimates])
    crossing_center = (crossing_x.min() + crossing_x.max()) / 2
    ax.add_patch(Ellipse(
        (crossing_center, TAIL_UTILIZATION_PCT), width=np.ptp(crossing_x) + 12, height=8,
        facecolor="none", edgecolor=TAIL_MARK_COLOR, linewidth=0.9, zorder=4,
    ))
    ax.text(
        94, 43, f"KV < {TAIL_UTILIZATION_PCT:.0f}%\n≈{mean_progress:.0f}% progress",
        ha="left", va="center", color=TAIL_MARK_COLOR, fontsize=6,
        zorder=4,
    )
    ax.set(
        xlabel="Active requests", ylabel="Active KV utilization (%)",
        xlim=(0, 282), ylim=(0, 104), xticks=[0, 64, 128, 192, 256], yticks=[0, 25, 50, 75, 100],
    )
    ax.grid(alpha=0.16, linewidth=0.5)
    # Put the colorbar in the same header strip used by the other legends.
    # A separate axes prevents it from shrinking the square plotting region.
    cax = fig.add_axes([(index + 0.27) / count, 0.91, 0.54 / count, 0.025])
    fig.colorbar(points, cax=cax, orientation="horizontal", ticks=[0, 50, round(mean_progress), 100])
    cax.set_title("Scheduler progress (%)", fontsize=5.7, pad=1.5)
    cax.tick_params(labelsize=5.1, pad=0.5, length=1.2, width=0.45)
    cax.axvline(mean_progress, color=TAIL_MARK_COLOR, lw=0.9)
    cax.get_xticklabels()[2].set_color(TAIL_MARK_COLOR)
    cax.get_xticklabels()[2].set_fontweight("bold")
    return [cax]


def kv_work_panel(fig, ax, data, index, count):
    handles = []
    for method, (label, color) in METHODS.items():
        rows = [row for row in data["kv_work"] if row["method"] == method]
        x = np.array([int(row["stitched_iteration"]) / 1000 for row in rows])
        y = np.array([int(row["cumulative_pages"]) / 1e6 for row in rows])
        if np.any(np.diff(x) <= 0) or np.any(np.diff(y) < 0):
            raise ValueError(f"Unordered KV trajectory: {method}")
        line, = ax.step(x, y, where="post", lw=1, color=color, label=label)
        handles.append(line)
        # Keep all endpoint totals inside the square plotting area.
        offset = 5 if method == "aimd_floor160_proactive95" else 4
        ax.annotate(
            f"{y[-1]:.3f} M", (x[-1], y[-1]), xytext=(0, offset),
            textcoords="offset points", ha="right", va="bottom", color=color,
            fontsize=6, fontweight="bold",
        )
    ax.set(
        xlabel=r"Scheduler iteration ($\times 10^3$)", ylabel="Cumulative recompute /\nmoved pages (M)",
        xlim=(0, 277), ylim=(0, 6.4), xticks=[0, 100, 200], yticks=[0, 2, 4, 6],
    )
    ax.grid(alpha=0.2, linewidth=0.5)
    legends = header_legend(fig, handles[:2], [METHODS[key][0] for key in list(METHODS)[:2]],
                            index, count, columns=2)
    legends += header_legend(fig, handles[2:], [METHODS["aimd_floor160_proactive95"][0]],
                             index, count, y=0.92, columns=1)
    return legends


DRAWERS = {
    "attention": attention_panel,
    "response_lengths": response_panel,
    "kv_pressure": pressure_panel,
    "kv_work": kv_work_panel,
}


def panel_artists(ax, extra):
    artists = [ax.xaxis.label, ax.yaxis.label, *ax.texts,
               *ax.get_xticklabels(), *ax.get_yticklabels()]
    for item in extra:
        if isinstance(item, matplotlib.axes.Axes):
            artists.extend([item.title, *item.get_xticklabels()])
        else:
            artists.append(item)
    return artists


def panel_bbox(ax, extra, renderer):
    # Axes.get_tightbbox can omit the length of axis labels; include full text bounds.
    return Bbox.union([
        *[item.get_tightbbox(renderer) for item in [ax, *extra]],
        *[item.get_window_extent(renderer) for item in panel_artists(ax, extra)],
    ])


def compact_layout(fig, axes, extras):
    """Pack measured panel contents while preserving plot size and axis alignment."""
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    to_inches = fig.dpi_scale_trans.inverted()
    plot_boxes = [ax.get_window_extent(renderer).transformed(to_inches) for ax in axes]
    content_boxes = [
        panel_bbox(ax, extra, renderer).transformed(to_inches)
        for ax, extra in zip(axes, extras)
    ]
    bottom = OUTER_PAD_INCHES + max(plot.y0 - content.y0 for plot, content in zip(plot_boxes, content_boxes))
    top = max(content.y1 - plot.y1 for plot, content in zip(plot_boxes, content_boxes))
    width = sum(box.width for box in content_boxes) + PANEL_GAP_INCHES * (len(axes) - 1) + 2 * OUTER_PAD_INCHES
    height = bottom + plot_boxes[0].height + top + OUTER_PAD_INCHES
    old_width, old_height = fig.get_size_inches()
    positioned, anchors, panel_bounds = [], [], []
    cursor = OUTER_PAD_INCHES
    for ax, extra, plot, content in zip(axes, extras, plot_boxes, content_boxes):
        dx, dy = cursor - content.x0, bottom - plot.y0
        for item in [ax, *extra]:
            if isinstance(item, matplotlib.axes.Axes):
                x, y, w, h = item.get_position().bounds
                positioned.append((item, [(x * old_width + dx) / width, (y * old_height + dy) / height,
                                          w * old_width / width, h * old_height / height]))
            else:
                anchor = item.get_bbox_to_anchor().transformed(to_inches)
                anchors.append((item, ((anchor.x0 + dx) / width, (anchor.y0 + dy) / height)))
        panel_bounds.append((cursor - OUTER_PAD_INCHES, cursor + content.width + OUTER_PAD_INCHES))
        cursor += content.width + PANEL_GAP_INCHES
    fig.set_size_inches(width, height)
    for ax, position in positioned:
        ax.set_position(position)
    for legend, anchor in anchors:
        legend.set_bbox_to_anchor(anchor, transform=fig.transFigure)
    return panel_bounds


def check_layout(fig, axes, extras, panel_bounds):
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    boxes = [ax.get_window_extent(renderer) for ax in axes]
    for box in boxes:
        if not np.isclose(box.width, box.height, atol=1e-7):
            raise ValueError("A plotting region is not square")
        if not np.isclose(box.width, boxes[0].width, atol=1e-7):
            raise ValueError("The plotting regions have unequal sizes")
    content_boxes = [panel_bbox(ax, extra, renderer) for ax, extra in zip(axes, extras)]
    for left, right in zip(content_boxes, content_boxes[1:]):
        if left.x1 >= right.x0:
            raise ValueError("Adjacent panel contents overlap")
    for (ax, extra), (left, right) in zip(zip(axes, extras), panel_bounds):
        cell = Bbox.from_extents(left * fig.dpi, 0, right * fig.dpi, fig.bbox.height)
        for artist in panel_artists(ax, extra):
            extent = artist.get_window_extent(renderer)
            if extent.x0 < cell.x0 or extent.x1 > cell.x1 or extent.y0 < cell.y0 or extent.y1 > cell.y1:
                raise ValueError(f"Text or legend crosses its compact panel boundary: {artist}")
    return {"plotting_region_inches": boxes[0].width / fig.dpi,
            "figure_inches": list(fig.get_size_inches()), "panels": len(axes)}


def render(keys, stem, data):
    count = len(keys)
    fig = plt.figure(figsize=(TILE_INCHES * count, TILE_INCHES), dpi=DPI)
    axes, extras = [], []
    for index, key in enumerate(keys):
        ax = fig.add_axes([(index + AX_LEFT) / count, AX_BOTTOM, AX_SIDE / count, AX_SIDE])
        ax.set_box_aspect(1)
        ax.set_axisbelow(True)
        ax.spines[["top", "right"]].set_visible(False)
        ax.tick_params(pad=1.5, length=2, width=0.6)
        axes.append(ax)
        extras.append(DRAWERS[key](fig, ax, data, index, count))
    panel_bounds = compact_layout(fig, axes, extras)
    layout = check_layout(fig, axes, extras, panel_bounds)
    # The measured layout already packs labels and legends with a small outer pad.
    for suffix in ("pdf", "png"):
        fig.savefig(OUT / f"{stem}.{suffix}", dpi=DPI, facecolor="white", bbox_inches=None)
    plt.close(fig)
    return {"file_stem": stem, "panel_keys": keys, **layout}


def main():
    plt.rcParams.update({
        "font.family": "DejaVu Sans", "font.size": 6.2,
        "axes.labelsize": 6.4, "axes.labelpad": 2,
        "axes.linewidth": 0.6, "xtick.labelsize": 6, "ytick.labelsize": 6,
        "pdf.fonttype": 42, "ps.fonttype": 42, "savefig.bbox": None,
    })
    data, sources = load_data()
    layouts = []
    layouts.append(render(list(DRAWERS), "fig_supporting_systems_row", data))
    for key, stem in [
        ("attention", "fig_attention_breakdown_bars"),
        ("response_lengths", "fig_response_length_distribution"),
        ("kv_pressure", "fig_kv_pressure_scatter"),
        ("kv_work", "fig_kv_work_stitched_1_7b_paper"),
    ]:
        layouts.append(render([key], stem, data))
    layouts.append(render(["response_lengths", "kv_pressure"], "fig_response_length_kv_pressure", data))
    manifest = {
        "layout": "compact content-fitted canvases, with equal square plotting regions",
        "dpi": DPI, "sources": sources, "artifacts": layouts,
        "spacing_inches": {"outer_pad": OUTER_PAD_INCHES, "panel_gap": PANEL_GAP_INCHES},
        "pressure_horizontal_jitter": {"seed": JITTER_SEED, "max_requests": JITTER_HALF_WIDTH},
        "pressure_tail_threshold": {
            "active_kv_utilization_pct": TAIL_UTILIZATION_PCT,
            "selection": "last downward crossing per replica, linearly interpolated between adjacent samples",
            "aggregate": "arithmetic mean of the four replica crossing progress estimates",
            "mean_progress_pct": float(np.mean([row["scheduler_progress_pct"]
                                                for row in estimate_tail_crossings(data["states"])])),
            "replicas": estimate_tail_crossings(data["states"]),
        },
        "recompute_provenance": "Simulated within-step event timing and sizes; per-replica step totals observed.",
    }
    (OUT / "final_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")
    print(f"Saved {len(layouts)} compact PDF/PNG layouts. Square plotting regions: {TILE_INCHES * AX_SIDE:.3f} inches.")
    print(OUT / "fig_supporting_systems_row.pdf")


if __name__ == "__main__":
    main()


==> figs/training_stability/build_fig1b_from_pdf.py <==
"""Make a compact Figure 1b directly from Figure 4b's vector PDF.

No experiment data are reconstructed. The three selected curves retain every
PDF line segment, including the translucent traces and both collapse markers.
Only an affine layout transform, stroke widths, and typography are changed.
Requires PyMuPDF and the DejaVu Sans font distributed with TeX Live.
"""

from __future__ import annotations

import hashlib
import json
from pathlib import Path
import subprocess

import fitz


HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[2]
SOURCE = HERE / "sparsity_ablation_reward_step80_s3r.pdf"
OUTPUT = HERE / "fig1b_sparsity_levels_4x3.pdf"
PREVIEW = ROOT / "output" / "pdf"
TARGET_AXES = fitz.Rect(46.08, 38.88, 279.36, 174.96)
COLORS = {
    "Dense": (107, 114, 128),
    "Mild sparsity": (128, 100, 162),
    "Aggressive sparsity": (196, 78, 82),
}
SEGMENTS = {"Dense": 79, "Mild sparsity": 38, "Aggressive sparsity": 23}
BUDGETS = {"Mild sparsity": 0.8, "Aggressive sparsity": 0.05}


def rgb8(color):
    return tuple(round(component * 255) for component in color)


def main_plot_paths(page):
    # The current PDF reuses its original page for clipped legend swatches.
    # Stop before those later form invocations to avoid copying hidden curves.
    paths = []
    started = False
    for path in page.get_drawings(extended=True):
        if path["type"] == "clip" and path["level"] == 0:
            if started:
                break
            started = True
        elif started and path["type"] not in ("clip", "group"):
            paths.append(path)
    if not paths:
        raise ValueError("Could not identify the main plot's clipping scope")
    return paths


def main():
    fitz.TOOLS.reset_mupdf_warnings()
    digest = hashlib.sha256(SOURCE.read_bytes()).hexdigest()
    source = fitz.open(SOURCE)
    paths = main_plot_paths(source[0])
    # The smaller white rectangle is the original axes background.
    backgrounds = [p for p in paths if p["type"] == "f" and p["fill"] == (1, 1, 1)]
    source_axes = min((p["rect"] for p in backgrounds), key=lambda rect: rect.get_area())
    matrix = source_axes.torect(TARGET_AXES)

    curves = [
        p for p in paths
        if p["type"] == "s" and len(p["items"]) > 10
        and rgb8(p["color"]) in COLORS.values()
    ]
    sparse_colors = [COLORS[name] for name in BUDGETS]
    markers = [p for p in paths if p["type"] == "fs" and rgb8(p["color"]) in sparse_colors]
    if len(curves) != 6 or len(markers) != 2:
        raise ValueError("Expected two strokes per method and two collapse markers")
    for name, color in COLORS.items():
        selected = [p for p in curves if rgb8(p["color"]) == color]
        expected_segments = SEGMENTS[name]
        if len(selected) != 2 or any(len(p["items"]) != expected_segments for p in selected):
            raise ValueError(f"Unexpected source paths for {name}")
        if sorted(round(p["stroke_opacity"], 2) for p in selected) != [0.22, 1.0]:
            raise ValueError(f"Unexpected stroke opacities for {name}")

    output = fitz.open()
    page = output.new_page(width=288, height=216)
    font_path = subprocess.check_output(["kpsewhich", "DejaVuSans.ttf"], text=True).strip()
    font = fitz.Font(fontfile=font_path)
    page.insert_font(fontname="Regular", fontbuffer=font.buffer)
    bold_path = subprocess.check_output(["kpsewhich", "DejaVuSans-Bold.ttf"], text=True).strip()
    bold_font = fitz.Font(fontfile=bold_path)
    page.insert_font(fontname="Bold", fontbuffer=bold_font.buffer)

    def text(value, x, y, size=9, *, align="left", color=(0, 0, 0), rotate=0, bold=False):
        active_font = bold_font if bold else font
        width = active_font.text_length(value, fontsize=size)
        if align == "center":
            x -= width / 2
        elif align == "right":
            x -= width
        page.insert_text((x, y), value, fontsize=size, fontname="Bold" if bold else "Regular", color=color, rotate=rotate)

    # Use actual PDF grid coordinates to position the original numeric labels.
    grids = [p for p in paths if p["type"] == "s" and rgb8(p["color"]) == (216, 220, 226)]
    vertical = sorted((p for p in grids if p["rect"].width == 0), key=lambda p: p["rect"].x0)
    horizontal = sorted((p for p in grids if p["rect"].height == 0), key=lambda p: -p["rect"].y0)
    if len(vertical) != 8 or len(horizontal) != 8:
        raise ValueError("Expected eight grid lines on each source axis")
    for step, path in zip(range(10, 81, 10), vertical):
        if step % 20:
            continue
        x = (path["items"][0][1] * matrix).x
        page.draw_line((x, TARGET_AXES.y0), (x, TARGET_AXES.y1), color=(0.85, 0.86, 0.89), width=0.4, stroke_opacity=0.75)
        page.draw_line((x, TARGET_AXES.y1), (x, TARGET_AXES.y1 + 2.8), color=(0.15, 0.15, 0.15), width=0.6)
        text(str(step), x, 187.2, 8.8, align="center")
    for index, path in enumerate(horizontal):
        y = (path["items"][0][1] * matrix).y
        page.draw_line((TARGET_AXES.x0, y), (TARGET_AXES.x1, y), color=(0.85, 0.86, 0.89), width=0.4, stroke_opacity=0.75)
        page.draw_line((TARGET_AXES.x0 - 2.8, y), (TARGET_AXES.x0, y), color=(0.15, 0.15, 0.15), width=0.6)
        baseline = y + 8.8 * (font.ascender + font.descender) / 2
        text(f"{0.35 + index * 0.05:.2f}", 39.5, baseline, 8.8, align="right")

    def copy_path(path, width):
        shape = page.new_shape()
        for item in path["items"]:
            if item[0] != "l":
                raise ValueError("Expected only line segments in selected vectors")
            shape.draw_line(item[1] * matrix, item[2] * matrix)
        shape.finish(color=path["color"], width=width, closePath=False,
                     lineCap=max(path["lineCap"]), lineJoin=int(path["lineJoin"]),
                     stroke_opacity=path["stroke_opacity"])
        # PyMuPDF 1.27.2 omits an f-string prefix when emitting nonzero joins.
        shape.totalcont = shape.totalcont.replace("{lineJoin}", str(int(path["lineJoin"])))
        shape.commit()

    for path in curves:
        copy_path(path, 0.5 if path["stroke_opacity"] < 1 else 1.25)
    for marker in markers:
        copy_path(marker, 0.9)
    page.draw_rect(TARGET_AXES, color=(0.15, 0.15, 0.15), width=0.65)

    center_x = (TARGET_AXES.x0 + TARGET_AXES.x1) / 2
    text("Training step", center_x, 205, 9.6, align="center")
    reward_width = font.text_length("Reward", fontsize=9.6)
    center_y = (TARGET_AXES.y0 + TARGET_AXES.y1) / 2
    text("Reward", 14.5, center_y + reward_width / 2, 9.6, rotate=90)

    # Keep both original annotations at their source marker positions.
    for marker in markers:
        center = (marker["rect"].tl + marker["rect"].br) / 2 * matrix
        text("collapse", center.x + 5, center.y + 2.8, 9.0, color=marker["color"])

    # Place the takeaway in the unused lower-right region without covering data.
    text("Direct sparse rollouts", 211, 157, 9.2, align="center", color=(0.18, 0.18, 0.18), bold=True)
    text("can destabilize training.", 211, 168.5, 9.2, align="center", color=(0.18, 0.18, 0.18), bold=True)

    def legend(entries, baseline):
        size, swatch, text_gap, entry_gap = 8.55, 16, 5, 15
        widths = [swatch + text_gap + font.text_length(label, fontsize=size) for label, _ in entries]
        x = center_x - (sum(widths) + entry_gap * (len(entries) - 1)) / 2
        for (label, color), width in zip(entries, widths):
            page.draw_line((x, baseline - 3), (x + swatch, baseline - 3), color=tuple(v / 255 for v in color), width=1.25)
            text(label, x + swatch + text_gap, baseline, size)
            x += width + entry_gap

    legend([("Dense", COLORS["Dense"]), ("Mild sparsity", COLORS["Mild sparsity"])], 15.7)
    legend([("Aggressive sparsity", COLORS["Aggressive sparsity"])], 30.7)
    output.set_metadata({"title": "Training stability under mild and aggressive sparsity", "subject": "Direct sparse rollouts with 80% and 5% configured KV budgets; vector paths from Figure 4b"})
    output.subset_fonts()
    output.save(OUTPUT, garbage=4, deflate=True)
    output.close()

    # Verify the saved PDF preserves every selected vertex under the transform.
    edited = fitz.open(OUTPUT)
    saved_paths = [p for p in edited[0].get_drawings() if len(p["items"]) > 10 or len(p["items"]) == 2]
    if len(saved_paths) != len(curves) + len(markers) or edited[0].get_images():
        raise RuntimeError("Unexpected curve/marker count or rasterized output")
    max_error = 0.0
    for original, saved in zip(curves + markers, saved_paths):
        if len(original["items"]) != len(saved["items"]) or rgb8(original["color"]) != rgb8(saved["color"]):
            raise RuntimeError("A selected vector path changed")
        if abs(original["stroke_opacity"] - saved["stroke_opacity"]) > 1e-5:
            raise RuntimeError("A selected curve's opacity changed")
        for before, after in zip(original["items"], saved["items"]):
            for a, b in zip(before[1:], after[1:]):
                max_error = max(max_error, abs(a * matrix - b))
    if max_error > 0.001:
        raise RuntimeError(f"Excessive saved-vector coordinate error: {max_error}")
    for block in edited[0].get_text("dict")["blocks"]:
        for line in block.get("lines", []):
            for span in line["spans"]:
                if not edited[0].rect.contains(fitz.Rect(span["bbox"])):
                    raise RuntimeError(f"Text outside page: {span['text']}")

    PREVIEW.mkdir(parents=True, exist_ok=True)
    edited[0].get_pixmap(matrix=fitz.Matrix(3, 3)).save(PREVIEW / "fig1b_sparsity_levels_4x3.png")
    row = fitz.open()
    row_page = row.new_page(width=432, height=124)
    panel_paths = [HERE.parent / "sys_profiling/a_fig_attention_kv_volume_grouped.pdf", OUTPUT,
                   HERE.parent / "sys_profiling/c_fig_kv_work_stitched_1_7b_paper_4x3.pdf"]
    for i, path in enumerate(panel_paths):
        with fitz.open(path) as panel:
            x = i * 146.88
            row_page.show_pdf_page(fitz.Rect(x, 0, x + 138.24, 103.68), panel, 0)
            row_page.insert_text((x + 64, 118), f"({chr(97 + i)})", fontsize=9, fontname="tiro")
    row.save(PREVIEW / "figure1_simplified_preview.pdf", garbage=4, deflate=True)
    row_page.get_pixmap(matrix=fitz.Matrix(3, 3)).save(PREVIEW / "figure1_simplified_preview.png")

    report = {
        "source": str(SOURCE.relative_to(ROOT)), "source_sha256": digest,
        "output": str(OUTPUT.relative_to(ROOT)), "source_axes_pt": list(source_axes),
        "output_axes_pt": list(TARGET_AXES), "output_page_pt": [288, 216],
        "methods": list(COLORS), "preserved_curve_paths": len(curves),
        "configured_kv_budgets": BUDGETS, "preserved_collapse_markers": len(markers),
        "segments_per_curve_path": [len(p["items"]) for p in curves],
        "max_saved_vector_error_pt": max_error,
        "note": "Original PDF vertices, opacity, and collapse markers preserved; no digitization, resampling, or smoothing. Both sparse variants have no verification or training-side mismatch correction.",
    }
    if hashlib.sha256(SOURCE.read_bytes()).hexdigest() != digest:
        raise RuntimeError("The source PDF changed")
    warnings = fitz.TOOLS.mupdf_warnings()
    if warnings:
        raise RuntimeError(f"PDF parser or rendering warnings: {warnings}")
    OUTPUT.with_suffix(".json").write_text(json.dumps(report, indent=2) + "\n")
    OUTPUT.with_suffix(".caption.txt").write_text(
        "Both mild and aggressive sparsity exhibit training collapse in the "
        "evaluated setting, using configured KV budgets of 80% and 5%, "
        "respectively, without training-side mismatch correction.\n"
    )
    print(json.dumps(report, indent=2))
    edited.close()
    source.close()
    row.close()


if __name__ == "__main__":
    main()


==> figs/training_stability/enlarge_fonts.py <==
"""Reflow the supplied vector plots with larger paper-readable typography.

The source PDFs are the available plot masters. Curves, markers, shading,
and arrows are copied at their original scale; only text and margins change.
Called by both relabel_* scripts so regenerating either PDF retains the layout.
Requires PyMuPDF and the DejaVu fonts distributed with TeX Live.
"""

import subprocess

import fitz


TICK_SIZE = 26
LEGEND_SIZE = 26
LABEL_SIZE = 30
ANNOTATION_SIZE = 26
OFFSET = fitz.Point(50, 25)
PLOT_CLIP = fitz.Rect(64, 79, 880, 456)


def enlarge_fonts(document: fitz.Document, *, stability: bool) -> fitz.Document:
    source = document[0]
    spans = [
        {**span, "direction": line["dir"]}
        for block in source.get_text("dict")["blocks"]
        for line in block.get("lines", [])
        for span in line["spans"]
    ]
    before = [
        {k: v for k, v in drawing.items() if k != "seqno"}
        for drawing in source.get_drawings()
    ]
    for span in spans:
        source.add_redact_annot(span["bbox"], fill=None, cross_out=False)
    source.apply_redactions(images=0, graphics=0, text=0)
    after = [
        {k: v for k, v in drawing.items() if k != "seqno"}
        for drawing in source.get_drawings()
    ]
    if after != before:
        raise RuntimeError("Removing the old text changed vector plot geometry")
    if source.get_text().strip():
        raise RuntimeError("Some original text was not removed")

    output = fitz.open()
    page = output.new_page(width=1000, height=560)
    plot_destination = PLOT_CLIP + (OFFSET.x, OFFSET.y, OFFSET.x, OFFSET.y)
    page.show_pdf_page(plot_destination, document, 0, clip=PLOT_CLIP)

    fonts = {}
    for name, filename in (("Regular", "DejaVuSans.ttf"), ("Bold", "DejaVuSans-Bold.ttf")):
        font_path = subprocess.check_output(["kpsewhich", filename], text=True).strip()
        if not font_path:
            raise FileNotFoundError(f"TeX Live could not locate {filename}")
        fonts[name] = fitz.Font(fontfile=font_path)
        page.insert_font(fontname=name, fontbuffer=fonts[name].buffer)

    def text(value, x, y, size, *, align="left", bold=False, color=(0, 0, 0), background=False):
        name = "Bold" if bold else "Regular"
        font = fonts[name]
        width = font.text_length(value, fontsize=size)
        if align == "center":
            x -= width / 2
        elif align == "right":
            x -= width
        if background:
            page.draw_rect(
                fitz.Rect(x - 3, y - size * font.ascender, x + width + 3, y - size * font.descender),
                color=None, fill=(1, 1, 1), fill_opacity=0.85,
            )
        page.insert_text((x, y), value, fontsize=size, fontname=name, color=color)

    def s3r(x, y, suffix=""):
        for value, size, rise in (("S", LEGEND_SIZE, 0), ("3", LEGEND_SIZE * 0.7, LEGEND_SIZE * 0.3), ("R" + suffix, LEGEND_SIZE, 0)):
            text(value, x, y - rise, size)
            x += fonts["Regular"].text_length(value, fontsize=size)

    def swatch(x0, x1, old_y, x, y):
        # Copy the original line sample and its marker, keeping their styles.
        clip = fitz.Rect(x0 - 3, old_y - 8, x1 + 3, old_y + 8)
        target = fitz.Rect(x - 3, y - 8, x + x1 - x0 + 3, y + 8)
        page.show_pdf_page(target, document, 0, clip=clip)

    for span in spans:
        value = span["text"]
        x, y = span["origin"]
        box = fitz.Rect(span["bbox"])
        if box.y1 < 79:
            continue  # Legends are laid out separately below.
        if span["direction"] == (0, -1):
            width = fonts["Regular"].text_length(value, fontsize=LABEL_SIZE)
            center_y = (82.944 + 451.008) / 2 + OFFSET.y
            page.insert_text((34, center_y + width / 2), value, fontsize=LABEL_SIZE, fontname="Regular", rotate=90)
        elif value == "Training step":
            text(value, (69.12 + 875.52) / 2 + OFFSET.x, 547, LABEL_SIZE, align="center")
        elif y > 460:
            text(value, (box.x0 + box.x1) / 2 + OFFSET.x, 506, TICK_SIZE, align="center")
        elif x < 65 or x > 880:
            center_y = (box.y0 + box.y1) / 2 + OFFSET.y
            baseline = center_y + TICK_SIZE * (fonts["Regular"].ascender + fonts["Regular"].descender) / 2
            text(value, 112 if x < 65 else 931, baseline, TICK_SIZE, align="right" if x < 65 else "left")
        elif value == "Grad norm":
            text(value, 913, 145, LABEL_SIZE, align="right")
        elif value in ("Grad spike", "Reward collapse"):
            text(value, (box.x0 + box.x1) / 2 + OFFSET.x, y + OFFSET.y, ANNOTATION_SIZE,
                 align="center", bold=True, color=fitz.sRGB_to_pdf(span["color"]), background=True)
        elif value == "collapse":
            text(value, x + OFFSET.x, y + OFFSET.y, ANNOTATION_SIZE, color=fitz.sRGB_to_pdf(span["color"]))
        else:
            raise ValueError(f"Unexpected plot label: {value!r}")

    if stability:
        for old_x, new_x in ((75.52, 119), (647.87624, 570)):
            swatch(old_x, old_x + 57.6, 36.54752, new_x, 36)
            swatch(old_x, old_x + 57.6, 62.43189, new_x, 77)
        s3r(191, 45)
        text("Reward", 191, 86, LEGEND_SIZE)
        text("Direct sparse +", 642, 27, 24)
        text("mismatch correction", 642, 55, 24)
        text("Grad norm", 642, 86, LEGEND_SIZE)
    else:
        for old_x, new_x in ((75.52, 119), (360.80438, 394), (695.22937, 669)):
            swatch(old_x, old_x + 35.2, 36.54752, new_x, 35)
            swatch(old_x, old_x + 35.2, 62.43189, new_x, 75)
        text("Dense", 167, 44, LEGEND_SIZE)
        s3r(442, 44, " (s=0.05)")
        text("Sparse (s=0.05)", 717, 44, LEGEND_SIZE)
        for x, budget in ((167, "0.7"), (442, "0.8"), (717, "0.9")):
            text(f"Sparse (s={budget})", x, 84, LEGEND_SIZE)

    for block in page.get_text("dict")["blocks"]:
        for line in block.get("lines", []):
            for span in line["spans"]:
                if not page.rect.contains(fitz.Rect(span["bbox"])):
                    raise RuntimeError(f"Text extends outside the page: {span['text']}")
    output.subset_fonts()
    return output


==> figs/training_stability/relabel_sparsity_legend.py <==
"""Relabel the S3R curve in the supplied vector PDF without changing plot data."""

from pathlib import Path

import fitz

from enlarge_fonts import enlarge_fonts


def main() -> None:
    folder = Path(__file__).resolve().parent
    source = folder / "sparsity_ablation_reward_step80.pdf"
    destination = folder / "sparsity_ablation_reward_step80_s3r.pdf"
    document = fitz.open(source)
    page = document[0]
    matches = [
        span
        for block in page.get_text("dict")["blocks"]
        for line in block.get("lines", [])
        for span in line["spans"]
        if span["text"] == "SparseSpec (s=0.05)"
    ]
    if len(matches) != 1:
        raise ValueError("Expected exactly one original method legend label")
    span = matches[0]
    font_xref = next(
        entry[0] for entry in page.get_fonts()
        if entry[3].split("+")[-1] == span["font"]
    )
    font_buffer = document.extract_font(font_xref)[3]
    font = fitz.Font(fontbuffer=font_buffer)
    if not all(font.has_glyph(ord(char)) for char in "S3R (s=0.05)"):
        raise ValueError("The embedded font lacks required replacement glyphs")
    original_drawings = page.get_drawings()
    page.add_redact_annot(fitz.Rect(span["bbox"]), fill=None, cross_out=False)
    page.apply_redactions(images=0, graphics=0, text=0)
    page.insert_font(fontname="S3RLegend", fontbuffer=font_buffer)
    x, y = span["origin"]
    size = span["size"]
    # Use the embedded font's digit at a raised baseline for the superscript.
    segments = [("S", size, 0), ("3", size * 0.7, size * 0.3), ("R (s=0.05)", size, 0)]
    for text, text_size, rise in segments:
        page.insert_text((x, y - rise), text, fontsize=text_size, fontname="S3RLegend")
        x += font.text_length(text, fontsize=text_size)
    # Removing text changes paint sequence numbers, but not plot geometry.
    before = [{k: v for k, v in drawing.items() if k != "seqno"} for drawing in original_drawings]
    after = [{k: v for k, v in drawing.items() if k != "seqno"} for drawing in page.get_drawings()]
    if after != before:
        raise RuntimeError("Relabeling changed vector plot geometry")
    enlarged = enlarge_fonts(document, stability=False)
    enlarged.save(destination, garbage=4, deflate=True)
    enlarged.close()
    document.close()
    print(destination)


if __name__ == "__main__":
    main()


==> figs/training_stability/relabel_stability_legend.py <==
"""Update method labels in the supplied vector PDF, preserving plot geometry.

Requires PyMuPDF and the DejaVu fonts distributed with TeX Live.
"""

from pathlib import Path
import subprocess

import fitz

from enlarge_fonts import enlarge_fonts


def main() -> None:
    folder = Path(__file__).resolve().parent
    source = folder / "stability_ablation_sparse_vs_sparserl_step100_raw_gradlog_dual_axis.pdf"
    destination = folder / "stability_ablation_direct_sparse_corrections.pdf"
    document = fitz.open(source)
    page = document[0]
    replacements = {
        "Self-Sparse w/ SD": "S3R",
        "Self-Sparse w/o SD": "Direct sparse + mismatch correction",
        "Self-Sparse w/o SD grad spike": "Grad spike",
        "Self-Sparse w/o SD reward collapse": "Reward collapse",
    }
    matches = [
        span
        for block in page.get_text("dict")["blocks"]
        for line in block.get("lines", [])
        for span in line["spans"]
        if span["text"] in replacements
    ]
    if len(matches) != len(replacements) or {s["text"] for s in matches} != set(replacements):
        raise ValueError("Expected exactly one occurrence of each original label")

    fonts = {}
    for name, filename in (("LabelRegular", "DejaVuSans.ttf"), ("LabelBold", "DejaVuSans-Bold.ttf")):
        font_path = subprocess.check_output(["kpsewhich", filename], text=True).strip()
        if not font_path:
            raise FileNotFoundError(f"TeX Live could not locate {filename}")
        fonts[name] = fitz.Font(fontfile=font_path)

    original_drawings = page.get_drawings()
    for span in matches:
        page.add_redact_annot(fitz.Rect(span["bbox"]), fill=None, cross_out=False)
    # Remove only text: keep all curves, markers, shading, and arrows.
    page.apply_redactions(images=0, graphics=0, text=0)
    for name, font in fonts.items():
        page.insert_font(fontname=name, fontbuffer=font.buffer)
    for span in matches:
        x, y = span["origin"]
        size = span["size"]
        if span["text"] == "Self-Sparse w/ SD":
            for text, text_size, rise in (("S", size, 0), ("3", size * 0.7, size * 0.3), ("R", size, 0)):
                page.insert_text((x, y - rise), text, fontsize=text_size, fontname="LabelRegular")
                x += fonts["LabelRegular"].text_length(text, fontsize=text_size)
        elif span["text"] == "Self-Sparse w/o SD":
            # Wrap the descriptive baseline name within the existing legend.
            for text, baseline in (("Direct sparse +", y - 10), ("mismatch correction", y + 6)):
                page.insert_text((x, baseline), text, fontsize=14, fontname="LabelRegular")
        else:
            text = replacements[span["text"]]
            width = fonts["LabelBold"].text_length(text, fontsize=size)
            x = (span["bbox"][0] + span["bbox"][2] - width) / 2
            color = fitz.sRGB_to_pdf(span["color"])
            page.insert_text((x, y), text, fontsize=size, fontname="LabelBold", color=color)

    # Text removal changes paint sequence numbers, but must not alter plot data.
    before = [{k: v for k, v in d.items() if k != "seqno"} for d in original_drawings]
    after = [{k: v for k, v in d.items() if k != "seqno"} for d in page.get_drawings()]
    if before != after:
        raise RuntimeError("Relabeling changed vector plot geometry")
    enlarged = enlarge_fonts(document, stability=True)
    enlarged.save(destination, garbage=4, deflate=True)
    enlarged.close()
    document.close()
    print(f"Updated four labels and enlarged typography; preserved {len(before)} source vector drawing objects.")
    print(destination)


if __name__ == "__main__":
    main()

